Molecular Transferability of a Noble-Gas Coordinate for Electronegativity Equalization

Charge-equilibration models predict how electrons redistribute over a molecule more cheaply than quantum chemistry, and each begins from a table of atomic electronegativities and hardnesses. A recent table replaces ionization energies and electron affinities with one geometric quantity: each main-group atom's fractional distance to the noble gas closing its row. Holding geometries, electrostatic damping and the molecule list fixed, we compare it with spectroscopic values, with its own kernel refitted, and with a quadratic control, over a primary set of fifty-two molecules and ions at the B3LYP/def2-TZVP level. Two structural consequences follow from the table construction rather than the equalization solver. Atoms at equal fractional distance receive identical electronegativities, so the dipole moments of chlorine monofluoride, iodine monobromide and sulfur dioxide vanish exactly, and the measured $0.72$ debye $\mathrm{HF}/\mathrm{HCl}$ gap is lost. Because the first period is excluded, hydrogen retains its spectroscopic electronegativity above every geometric value, reversing $\mathrm{O{-}H}$, $\mathrm{N{-}H}$ and hydrogen-halide polarity. Fitted alike, geometric and quadratic kernels agree to $0.0022$ electron per atom, so predictions are set by the fitted energy scales, not the kernel shape. Resolving the electronegativity scale period by period restores correct polarity in all five polyatomic heavy-atom-hydrogen tests.

==> anc/Molecular_Descriptors_EEM_data_and_code/PROTOCOL.md <==
# PROTOCOL — Paper 2 descriptor / EEM calculations

**Status:** protocol dated 2026-08-13 for B1–B6, published-scale L, Ohno form, and the E1–E5 scoring windows. Follow-up diagnostics of 2026-08-14 (Lfit, B7, Hessian, placement, no-Coulomb, dipole vectors) are recorded in Sec. I and are not protocol-defined criteria. Do not add molecules, change the functional, or retune EEM after seeing scores.
**Codes:** PySCF (pin version to Paper 1: 2.7.0 unless a written exception), NumPy, SciPy.
**Theory (molecules):** B3LYP / def2-TZVP, VWN-RPA, as Paper 1. Cartesian DFT minima, tight SCF.
**Anions / Fukui \(N+1\):** same functional, def2-TZVPD (diffuse on the \(N+1\) and EA \(\Delta\)SCF jobs only). Geometries remain the neutral def2-TZVP minimum (vertical Fukui).
**Charge reference for scoring:** Hirshfeld (primary; basis-set stable) and Mulliken (secondary, reported, not used for pass/fail). NBO if an orca/NBO path is available; not required for the primary claim.
**Experimental dipoles:** NIST CCCBDB / literature compilation, recorded in `data/experimental_dipoles.csv` before scoring.

---

## A. Atomic tables (no electronic structure)

### A1. Elements required

Every element that appears in the molecule list, plus H (Pearson-only):

H, Li, B, C, N, O, F, Na, Al, Si, P, S, Cl, K, Br, I

(If a later appendix adds TM: Fe, Ni, Cr, Co — not in the primary set.)

### A2. Three columns, frozen recipes

| Tag | \(\chi\) | \(\eta\) | Notes |
|---|---|---|---|
| **P** | NIST Mulliken \(\tfrac12(\mathrm{IE}_1+\mathrm{EA})\) | Pearson \(\tfrac12(\mathrm{IE}_1-\mathrm{EA})\) | Same sources as *Symmetry* 18, 1087 |
| **L** | \(C_\chi\chi_{\mathrm{struct}}\), \(C_\chi=117.4\,\mathrm{eV}\) | \(C_\eta(p)\kappa_{\mathrm{RS}}\), \(C_\eta\) from parent Sec. 5.6 | Integer \(d,L_p\) only |
| **Q** | same construction with \(J=\rho^2\) | same | One atomic-scale fit on the parent Pearson/NIST set, frozen before molecules |

**Hydrogen:** P values in all three tags. Landscape \(\rho\) is undefined for \(Z=1\) in the parent paper.

**Period-5/6 atoms (Br, I):** if parent \(C_\eta(5),C_\eta(6)\) were not published, fit \(C_\eta\) once on Pearson \(\eta\) for that period’s regular-Aufbau atoms *before any molecular EEM*, write the number in `data/atomic_scales.json`, and do not touch it again.

**Deliverable:** `data/atomic_chi_eta.csv` with columns `Z,symbol,period,Lp,d,rho,chi_P,eta_P,chi_L,eta_L,chi_Q,eta_Q`.

**Sanity:** for F, Cl, C, O, N, reproduce \(\chi_{\mathrm{struct}}\) and \(\kappa_{\mathrm{RS}}\) from the parent equations to \(10^{-8}\) relative.

---

## B. Frozen molecule list

All neutrals unless noted. Count is the primary set; do not expand for the first version.

### B1. Diatomics (dipole + charge) — 14

HF, HCl, HBr, HI,
LiF, LiCl, NaCl, KCl,
CO, NO, N2, F2, Cl2,
LiH

### B2. Small polyatomics — 12

H2O, NH3, CH4, H2S, PH3, H2O2,
H2CO, CH3OH, CH3NH2, HCN,
CO2, SO2

### B3. Down-group organics — 8

CH3F, CH3Cl, CH3Br, CH3I,
C6H5F, C6H5Cl, C6H5Br, C6H5I

### B4. Donor–acceptor dimers (XAS overlap) — 4

(H2O)2, (HF)2, H2O···HF, NH3···HCl

Start from published dimer geometries (or a constrained H-bond scan); minimize fully at B3LYP/def2-TZVP. If a dimer dissociates, record failure and keep the published geometry for a single-point EEM (flagged).

### B5. Fukui site molecules — 8

Electrophilic attack (expected site in parentheses):
acrolein (β-C), 2-cyclohexenone (β-C), pyridine (N), aniline (para-C)

Nucleophilic attack:
H2CO (C), (CH3)2CO (C), CO2 (C), CH3CN (C)

### B6. HSAB pairs — 8 pairs

Acids: BF3, BH3, AlCl3, H+, Ag+ (Ag: Pearson-only \(\chi,\eta\); landscape optional appendix)
Bases: NH3, PH3, H2O, H2S, F-, I-

Frozen pairs:
1. BF3–NH3 (hard–hard)
2. BF3–PH3 (hard–soft mismatch)
3. BH3–NH3 (soft acid–hard base)
4. BH3–PH3 (soft–soft)
5. AlCl3–H2O
6. AlCl3–H2S
7. H+–F- vs H+–I- (proton affinity ordering, hardness-informed)
8. (optional ion) Ag+–F- vs Ag+–I-

For pairs, compute isolated fragments (EEM and DFT) and the bound complex minimum when bound. HSAB scoring uses isolated-fragment \(\chi_{\mathrm{mol}},\eta_{\mathrm{mol}}\) only, so missing complex minima do not kill the test.

**Primary-set size:** 14 + 12 + 8 + 4 + 8 molecules, plus HSAB fragments already mostly overlapping. Roughly 45 unique geometries.

**Explicitly excluded from v1:** TM complexes, peptides, the Paper 1 27-molecule geometry set (different question).

---

## C. DFT jobs per molecule

| Job | What | Used for |
|---|---|---|
| G0 | Neutral minimum, B3LYP/def2-TZVP | Geometry, dipole, Hirshfeld/Mulliken |
| F+ | Vertical cation, same geometry, def2-TZVP | Fukui \(f^-\), \(\Delta\)SCF IE |
| F- | Vertical anion, same geometry, def2-TZVPD | Fukui \(f^+\), \(\Delta\)SCF EA |
| HL | HOMO/LUMO of G0 | \(\eta_{\mathrm{HL}}=(\varepsilon_L-\varepsilon_H)/2\) (Koopmans-style, reported, not primary) |

Skip F- if the anion is known unbound (N2, CH4, etc.); record `anion=unbound` and drop that molecule from \(f^+\) and \(\eta_{\Delta\mathrm{SCF}}\) only.

**Atomic DFT hardness (parent-paper request):** for the 16 elements in A1 except H, compute atomic \(\eta_{\Delta\mathrm{SCF}}=\tfrac12(\mathrm{IE}-\mathrm{EA})\) at the same functional with appropriate spherical averaging. This is the independent density-based hardness column. Neutral-atom DFT for open shells: high-spin ground term, documented.

**Deliverables:** `geoms/*.xyz`, `dft_properties.csv` (dipole, charges, IE, EA, \(\eta_{\Delta\mathrm{SCF}}\), \(\eta_{\mathrm{HL}}\)).

---

## D. EEM jobs (instant)

For each geometry G0, solve Mortier EEM three times (P, L, Q) with the Ohno hardness kernel in `descriptor_eem/eem.py` (\(H_{ii}=2\eta_i\), \(\bar H_{ij}=(H_{ii}+H_{jj})/2=\eta_i+\eta_j\); no extra screening length).

Sanderson / isolated-atom equalization only for B1 and B2 (small molecules); report alongside EEM, not as the primary polyatomic method.

**Outputs:** `eem_charges.csv` (atom-resolved \(q_i\)), `eem_mol.csv` (\(\chi^\star\), \(\eta_{\mathrm{mol}}\), dipole from EEM charges × DFT geometry).

EEM dipole: \(\boldsymbol{\mu}=\sum_i q_i\mathbf{R}_i\) in the DFT frame. Compare to experimental and DFT dipoles.

---

## E. Derived tests

### E1. Charges

MAE of EEM \(q_i\) vs DFT Hirshfeld \(q_i\), per molecule and per tier.
Primary comparison: L vs P (does dropping spectroscopy hurt?).
Control: L vs Q (does \(\varphi\) matter?).

### E2. Dipoles

MAE vs experiment (B1, B2, B3 where available) and vs DFT.
**Halogen series (B1 HX and B3 CH3X, PhX):** prespecified reading — L and Q must fail to separate F from Cl at the atomic input; any molecular F \(>\) Cl dipole ordering has to come from geometry / H Pearson, not from \(\chi_L(\mathrm{F})\neq\chi_L(\mathrm{Cl})\). Report \(\chi_L(\mathrm{F})\) and \(\chi_L(\mathrm{Cl})\) in the text (they are nearly equal by construction).

### E3. Fukui

Condensed \(f_k^+=q_k(N+1)-q_k(N)\), \(f_k^-=q_k(N)-q_k(N-1)\).
Success: highest \(|f|\) on the textbook atom in B5.
Score: number correct / 8, for DFT, EEM-P, EEM-L, EEM-Q.
McNemar vs DFT only if ties need a \(p\)-value; otherwise raw counts.

### E4. HSAB

For each isolated fragment, \(\eta_{\mathrm{mol}}\) from the EEM quadratic form (standard: molecular hardness from the equalized second-derivative block; freeze the formula in code comments).

Classification rule (prespecified):
- Hard acid prefers the harder base: compare \(\Delta\eta=|\eta_{\mathrm{acid}}-\eta_{\mathrm{base}}|\) (smaller mismatch) *and* the Pearson hard–hard / soft–soft textbook pairing.
- Primary metric: 4 classic pairs (BF3/BH3 × NH3/PH3) — 2×2 preference table. L “succeeds” if it recovers the same 2×2 preference as P. DFT \(\eta_{\Delta\mathrm{SCF}}\) of fragments is the independent third column.

### E5. Molecular hardness combination rule

Test whether a simple combination of atomic \(\kappa_{\mathrm{RS}}\) predicts molecular \(\eta_{\Delta\mathrm{SCF}}\):

- arithmetic mean of atomic \(\eta_L\)
- Sanderson-style geometric mean of \(\chi_L\) plus mean \(\eta_L\)
- EEM \(\eta_{\mathrm{mol}}\) from L

MAE vs \(\eta_{\Delta\mathrm{SCF}}\). This is the parent paper’s “independent density-based hardness” request, lifted to molecules.

---

## F. Prespecified verdict rules

Write these into the outline before looking at MAE.

1. **Spectroscopy-free utility.** If MAE(L vs DFT charges) is within 20% of MAE(P vs DFT charges) on the polyatomic set B2+B3, L is *comparable* to P as an EEM input. If L is worse by more than 20%, the atomic kernel does not replace spectroscopic \(\chi,\eta\) in EEM.
2. **Kernel identity.** If |MAE(L) − MAE(Q)| / MAE(P) \(< 0.05\) on charges and dipoles, report \(\cosh\) and \(\rho^2\) as indistinguishable at molecular level (as the parent paper found for atoms). Do not argue \(\varphi\) from EEM.
3. **Down-group.** If HX experimental dipoles fall F \(>\) Cl \(>\) Br \(>\) I and EEM-L is flat from F to Cl, that is a *successful reproduction of the parent limitation*, not a failure of the protocol.
4. **Fukui.** Random baseline on B5 is molecule-dependent; L succeeds if it matches P’s correct-site count to within one molecule. Beating DFT is not required.
5. **HSAB 2×2.** L succeeds if the BF3/BH3 × NH3/PH3 preference matches P. Matching DFT is reported, not required.

A miss on (1) or (5) is a publishable negative: the landscape organizes atomic tables and does not automatically become a molecular charge model.

---

## G. Execution order (start now)

1. Code `landscape.py`: \(\chi_{\mathrm{struct}}\), \(\kappa_{\mathrm{RS}}\), Q-kernel; unit tests against parent Eqs. (4), (7), (9), (11).
2. Build `data/atomic_chi_eta.csv` from NIST/Pearson + landscape.py.
3. Implement `eem.py` (Mortier linear system) and `sanderson.py`; unit test on HF and H2O with Pearson numbers (reproducible by hand).
4. DFT batch: B1 first (fast dipoles), then B2, B3, B5, B4, B6.
5. Score E1–E5; freeze tables; write the paper.

No production EEM scoring until step 2 is committed.

---

## H. Out of scope for this protocol

TM spectrochemical series, Paper 1 optimizer metrics, \(\varphi\)-ladder of energies, refitting \(C_\chi\) to dipoles, adding a Coulomb damping parameter.

---

## I. Corrections to the executed protocol

The prespecified rule in Sec. E is to skip the F- job only when the anion is known
unbound. The first execution applied it to F2 and Cl2 as well as N2 and CH4, which
does not follow: at B3LYP with the def2-TZVPD anion basis, the vertical anions of F2
and Cl2 are bound at the neutral geometry (EA = +0.61 and +1.15 eV) and their SCF
converges. Their F- legs were computed at the frozen neutral geometries and the
scores regenerated; the response-index summary therefore covers 44 species rather
than 42. No verdict, ordering, or criterion outcome changed. N2 and CH4 remain
excluded under the rule as written.

Section B5 above groups acrolein and 2-cyclohexenone under electrophilic attack,
which scores their beta-carbons on f-minus. That grouping is the wrong direction for
the intended site: the beta-carbon of an enone is the Michael acceptor position and
is a nucleophilic-attack site, so it is scored on f-plus. The executed run uses
f-plus for both enones. This affects only the descriptive DFT column (3/8 as run,
2/8 under the grouping as written, because the largest f-minus component of acrolein
is on the carbonyl oxygen). The EEM columns are identical either way, since linear
response forces f-plus = f-minus, so criterion (4) is unaffected. The manuscript
discloses both counts.

A fourth atomic table, Lfit, was added on 14 August 2026 after the
13 August B1–B6 scores as a follow-up kernel-shape control. It uses the
hyperbolic kernels of L with the same through-origin scale protocol and the
same landscape atoms as Q. Published-scale L (the atomic scales of
Washburn, Simons, and Allahyarov, *Symmetry* 18, 1087) remains the primary
landscape table. Lfit is not a sixth numerical criterion and does not change
the B1–B6 molecule list, functional, basis, or Ohno form.

The vertical anion of NO is the triplet ground state (2S = 2). An earlier
implementation used the closed-shell singlet; that calculation was replaced
and NO is retained in the response-index summary.

Set B7 (ClF, IBr) is a 14 August 2026 follow-up shared-ρ stress test,
recorded before those DFT jobs were run. F/Cl share ρ = 1/8 and Br/I share
ρ = 1/18, so landscape EEM predicts the zero-charge solution. The pair is
not part of the 13 August 2026 verdict windows.

Further 14 August follow-up diagnostics, all using the existing geometries and
without new electronic-structure methods: constrained-Hessian eigenvalues
on the charge-conserving plane; direct Lfit-versus-Q prediction agreement;
dipole-vector and signed diatomic scores; the exact no-Coulomb EEM limit;
balanced sign rates, Spearman correlations, and nearest-neighbor bond-class
polarity. Cosine and within-molecule charge correlations exclude a molecule
when either vector has norm or standard deviation at or below 10^{-6}
(debye or e). The Sanderson-type geometric-mean hybrid remains a secondary
check only.

## J. Post-hoc v13 checks (17 August 2026)

Not protocol-defined windows. Do not use them to retune tables, add
primary molecules, or change pass/fail criteria.

1. Frozen-geometry recipe sweep on HF, H2O, NH3, CH4, H2CO, CH3OH, CO2,
   SO2 at the production xyz files: B3LYP/def2-SVP, PBE0/def2-TZVP, and
   B3LYP/6-31G*, with Hirshfeld pro-atoms rebuilt at each level.
2. Set B8 (post-hoc H/C/N/O/F panel, not the 138-molecule Bultinck
   training set): ethane, ethanol, CH3OCH3, CH3CHO, HCOOH, HCONH2,
   CH3CH2F, CH3COOH, optimized at B3LYP/def2-TZVP.

Script: `scripts/v13_posthoc.py`. Outputs: `data/v13_sweep.json`,
`data/v13_b8.json`, `data/v13_summary.json`, `geoms/v13_*.xyz`.


==> anc/Molecular_Descriptors_EEM_data_and_code/README.md <==
# Data and code for the noble-gas coordinate EEM transferability test

Supporting archive for *Molecular Transferability of a Noble-Gas Coordinate for Electronegativity Equalization*, Simons, Washburn and Allahyarov, submitted to
*The Journal of Physical Chemistry A*.

Every number quoted in the manuscript and the Supporting Information can be
regenerated from the files here, without repeating the electronic-structure
calculations.

## Layout

```
PROTOCOL.md            scoring rules, fixed before the molecular calculations
requirements.txt       Python dependencies and pinned versions
descriptor_eem/        the equalization solver, atomic tables and scoring code
geoms/                 60 optimized Cartesian geometries, one .xyz per species
data/                  reference data and the numerical summaries (see below)
scripts/_refstats.py   regenerates data/derived_stats.json and the B8 charges
scripts/v13_posthoc.py the post-hoc diagnostics of Sec. 5
si/generate_si_tables.py  writes the per-molecule tables S1-S4
figures/make_figures.py   redraws every figure and the TOC graphic
tests/                 unit tests for the solver and the atomic tables
```

## Key data files

| File | Contents |
| --- | --- |
| `atomic_chi_eta.csv` | the four frozen atomic tables, in eV |
| `atomic_scales.json` | the fitted energy scales behind those tables |
| `verdicts.json` | the six scoring-rule outcomes and their intervals |
| `charge_mae.csv` | per-molecule two-stage charge errors |
| `dipoles.csv` | per-molecule dipole norms, experiment, DFT and all four tables |
| `hardness.csv` | per-species hardness indices |
| `derived_stats.json` | paired tests, bootstrap intervals, the period-resolved repair, the continuous kernel-base sweep |
| `b8_eem_charges.json` | per-atom equalization charges on set B8, including the repaired table |
| `v13_sweep.json`, `v13_summary.json` | the sweep over functional, basis and partition |
| `experimental_dipoles.csv` | the experimental compilation, recorded before scoring |
| `fukui.csv` | the withdrawn condensed Fukui indices, retained so the withdrawal can be checked |

## Reproducing

Python 3.11. From the root of this archive:

```
pip install -r requirements.txt
python -m pytest tests
python scripts/_refstats.py          # rewrites data/derived_stats.json
python si/generate_si_tables.py      # rewrites the SI tables S1-S4
python figures/make_figures.py       # redraws the figures
```

`scripts/_refstats.py` recomputes the equalization charges from the released
atomic tables and geometries and checks them against the released charges; it
prints the maximum deviation, which is zero to machine precision. It then prints
each statistic beside the value quoted in the manuscript.

Only the density-functional step needs PySCF 2.7.0 and geomeTRIC 1.1, and only
if you wish to regenerate the reference data rather than use the released
values. The scoring, the statistics and the figures need only NumPy and SciPy,
with Matplotlib for the figures.

## Note on the reference charges

The primary reference is the Hirshfeld stockholder partition. Partial charges
are not observables and depend on the partition chosen; Mulliken charges are
reported alongside as a secondary check, and the dipole moment, which is an
observable, carries the conclusions that depend on magnitudes. This is set out
in Sec. 4.3 of the manuscript.


==> anc/Molecular_Descriptors_EEM_data_and_code/data/atomic_chi_eta.csv <==
symbol,Z,period,Lp,d,rho,IE_eV,EA_eV,chi_P,eta_P,chi_struct_L,kappa_L,chi_struct_Q,kappa_Q,chi_L,eta_L,chi_Q,eta_Q,chi_Lfit,eta_Lfit,landscape,pearson_only,ea_unbound,atomic_spin
H,1,1,2,1,,13.59843400,0.75419500,7.17631450,6.42211950,,,,,7.17631450,6.42211950,7.17631450,6.42211950,7.17631450,6.42211950,0,1,0,1
Li,3,2,8,7,0.875000000000,5.39171500,0.61804900,3.00488200,2.38683300,2.807063362171e-02,2.807063362171e-02,2.343750000000e-01,2.343750000000e-01,3.29549239,1.90880309,3.25763421,1.67801847,3.29892677,1.69819231,1,0,0,1
B,5,2,8,5,0.625000000000,8.29801900,0.27972300,4.28887100,4.00914800,4.636634782548e-02,7.246453394793e-02,3.906250000000e-01,6.093750000000e-01,5.44340923,4.92758831,5.42939036,4.36284801,5.44908206,4.38389514,1,0,0,1
C,6,2,8,4,0.500000000000,11.26028800,1.26211900,6.26120350,4.99908450,5.271620814018e-02,8.894847511415e-02,4.453125000000e-01,7.500000000000e-01,6.18888284,6.04849631,6.18950501,5.36965909,6.19533255,5.38112601,1,0,0,2
N,7,2,8,3,0.375000000000,14.53413000,0.00000000,7.26706500,7.26706500,5.723361837300e-02,1.017078559301e-01,4.843750000000e-01,8.593750000000e-01,6.71922680,6.91613420,6.73244404,6.15273438,6.72622920,6.15303172,1,0,1,3
O,8,2,8,2,0.250000000000,13.61805500,1.46111360,7.53958430,6.07847070,5.993492834794e-02,1.107888563130e-01,5.078125000000e-01,9.375000000000e-01,7.03636059,7.53364223,7.05820746,6.71207386,7.04369349,6.70240603,1,0,0,2
F,9,2,8,1,0.125000000000,17.42282000,3.40118970,10.41200485,7.01081515,6.082991489296e-02,1.162243430494e-01,5.156250000000e-01,9.843750000000e-01,7.14143201,7.90325533,7.16679527,7.04767756,7.14887441,7.03123729,1,0,0,1
Na,11,3,8,7,0.875000000000,5.13907700,0.54792600,2.84350150,2.29557550,2.807063362171e-02,2.807063362171e-02,2.343750000000e-01,2.343750000000e-01,3.29549239,1.34739041,3.25763421,1.14315771,3.29892677,1.15704736,1,0,0,1
Al,13,3,8,5,0.625000000000,5.98576800,0.43283000,3.20929900,2.77646900,4.636634782548e-02,7.246453394793e-02,3.906250000000e-01,6.093750000000e-01,5.44340923,3.47829763,5.42939036,2.97221004,5.44908206,2.98692573,1,0,0,1
Si,14,3,8,4,0.500000000000,8.15168300,1.38952100,4.77060200,3.38108100,5.271620814018e-02,8.894847511415e-02,4.453125000000e-01,7.500000000000e-01,6.18888284,4.26952681,6.18950501,3.65810467,6.19533255,3.66637960,1,0,0,2
P,15,3,8,3,0.375000000000,10.48668600,0.74660700,5.61664650,4.87003950,5.723361837300e-02,1.017078559301e-01,4.843750000000e-01,8.593750000000e-01,6.71922680,4.88197708,6.73244404,4.19157827,6.72622920,4.19231030,1,0,0,3
S,16,3,8,2,0.250000000000,10.36001000,2.07710400,6.21855700,4.14145300,5.993492834794e-02,1.107888563130e-01,5.078125000000e-01,9.375000000000e-01,7.03636059,5.31786510,7.05820746,4.57263084,7.04369349,4.56662132,1,0,0,2
Cl,17,3,8,1,0.125000000000,12.96763200,3.61272400,8.29017800,4.67745400,6.082991489296e-02,1.162243430494e-01,5.156250000000e-01,9.843750000000e-01,7.14143201,5.57876847,7.16679527,4.80126238,7.14887441,4.79066741,1,0,0,1
K,19,4,18,17,0.944444444444,4.34066400,0.50145900,2.42106150,1.91960250,1.296903071485e-02,1.296903071485e-02,1.080246913580e-01,1.080246913580e-01,1.52256421,0.53173026,1.50146104,0.47479388,1.52415094,0.48309347,1,0,0,1
Br,35,4,18,1,0.055555555556,11.81381000,3.36358800,7.58869900,4.22511100,5.937449649363e-02,1.176766143477e-01,5.030864197531e-01,9.969135802469e-01,6.97056589,4.82474119,6.99251854,4.38166921,6.97783023,4.38342733,1,0,0,1
Ag,47,5,18,7,0.388888888889,7.57623400,1.30447000,4.44035200,3.13588200,,,,,4.44035200,3.13588200,4.44035200,3.13588200,4.44035200,3.13588200,0,1,0,1
I,53,5,18,1,0.055555555556,10.45126000,3.05904630,6.75515315,3.69610685,5.937449649363e-02,1.176766143477e-01,5.030864197531e-01,9.969135802469e-01,6.97056589,3.69610685,6.99251854,3.69610685,6.97783023,3.69610685,1,0,0,1


==> anc/Molecular_Descriptors_EEM_data_and_code/data/atomic_scales.json <==
{
  "C_chi_L_eV": 117.4,
  "C_eta_L_eV": {
    "2": 68.0,
    "3": 48.0,
    "4": 41.0,
    "5": 31.409017590189887
  },
  "C_chi_Lfit_eV": 117.5223477951992,
  "C_eta_Lfit_eV": {
    "2": 60.49711361758386,
    "3": 41.21913947041996,
    "4": 37.24977434765233,
    "5": 31.409017590189887
  },
  "C_chi_Q_eV": 13.899239310122704,
  "C_eta_Q_eV": {
    "2": 7.159545455121552,
    "3": 4.877472891559683,
    "4": 4.395234749246831,
    "5": 3.707549905263158
  },
  "C_eta_L_fitted_periods": [
    5
  ],
  "note": "L \u03c7 scale and L \u03b7 scales for periods 2\u20134 are from Symmetry 18, 1087. L \u03b7 for other periods is a through-origin fit on this paper\u2019s landscape atoms. Lfit and Q use the same through-origin protocol on the same atoms, differing only in kernel shape, and are the kernel-shape pair."
}


==> anc/Molecular_Descriptors_EEM_data_and_code/data/b8_eem_charges.json <==
{
  "ethane": {
    "symbols": [
      "C",
      "C",
      "H",
      "H",
      "H",
      "H",
      "H",
      "H"
    ],
    "hirshfeld": [
      -0.09873137263299192,
      -0.09873137263296883,
      0.03298322069228077,
      0.03287134514541579,
      0.032871345145413455,
      0.03287134514541801,
      0.03298322069227955,
      0.03287134514540968
    ],
    "P": [
      0.46672435016271124,
      0.4667243501626998,
      -0.15557500693991733,
      -0.15557467161139407,
      -0.1555746716113999,
      -0.15557467161140007,
      -0.15557500693990492,
      -0.1555746716113948
    ],
    "L": [
      0.27918393300580524,
      0.27918393300580063,
      -0.09306143107927899,
      -0.09306125096326166,
      -0.09306125096326537,
      -0.0930612509632662,
      -0.09306143107927124,
      -0.09306125096326272
    ],
    "Lfit": [
      0.38632116770770003,
      0.38632116770769154,
      -0.1287739001938487,
      -0.12877363375692322,
      -0.12877363375692835,
      -0.12877363375692882,
      -0.12877390019383803,
      -0.12877363375692424
    ],
    "Q": [
      0.39127676306665976,
      0.3912767630666519,
      -0.13042576780789605,
      -0.1304254976293796,
      -0.13042549762938446,
      -0.1304254976293855,
      -0.1304257678078853,
      -0.1304254976293807
    ],
    "repaired": [
      0.09376547549712641,
      0.09376547549712475,
      -0.03125519882768544,
      -0.03125513833471996,
      -0.03125513833472111,
      -0.03125513833472149,
      -0.03125519882768274,
      -0.03125513833472025
    ]
  },
  "ethanol": {
    "symbols": [
      "C",
      "C",
      "O",
      "H",
      "H",
      "H",
      "H",
      "H",
      "H"
    ],
    "hirshfeld": [
      -0.10541379927527572,
      0.01857596563706032,
      -0.25652563340576506,
      0.16157228584736794,
      0.032431252108033104,
      0.037991423394141854,
      0.039573494900767114,
      0.028981382633665564,
      0.042798295050504365
    ],
    "P": [
      0.4760700247917821,
      0.42351078956501254,
      -0.1936018168728395,
      0.06399480269545077,
      -0.16375671635309205,
      -0.15724367643756093,
      -0.15440759212386626,
      -0.15275217057220472,
      -0.14181364469268223
    ],
    "L": [
      0.28766834552922244,
      0.23169498313293874,
      -0.027624122380685404,
      -0.005314044178930003,
      -0.1011922361466177,
      -0.10233045565361448,
      -0.09281975811074127,
      -0.09459410737034163,
      -0.09548860482123046
    ],
    "Lfit": [
      0.401969579398984,
      0.3087211708927304,
      -0.049110346676186134,
      -0.00711549731351845,
      -0.13770718597618967,
      -0.13908776530710604,
      -0.1284058004676557,
      -0.12423453135797362,
      -0.12502962319308467
    ],
    "Q": [
      0.4069391943883872,
      0.3139185999307002,
      -0.053115585790940834,
      -0.005248234112539105,
      -0.13945666043153424,
      -0.1406358251678021,
      -0.13006361460870358,
      -0.12592628233948647,
      -0.12641159186808143
    ],
    "repaired": [
      0.09023637716630918,
      0.11824846093455393,
      -0.12072088139597989,
      0.0699445468619908,
      -0.03539938205240555,
      -0.027902645541463104,
      -0.03197600829411662,
      -0.03677226136776501,
      -0.025658206311123817
    ]
  },
  "dme": {
    "symbols": [
      "O",
      "C",
      "C",
      "H",
      "H",
      "H",
      "H",
      "H",
      "H"
    ],
    "hirshfeld": [
      -0.1884484776686115,
      -0.014067576899045697,
      -0.01417688861408628,
      0.031194920383992963,
      0.04608724502564421,
      0.031061274827393515,
      0.04617254636139423,
      0.031098464411977278,
      0.03107860380395333
    ],
    "P": [
      -0.38372845413997003,
      0.802617150004177,
      0.8025901848913471,
      -0.2115506279673314,
      -0.18764273006781332,
      -0.21155717112436717,
      -0.18763900079267987,
      -0.21155513833678286,
      -0.2115342124665797
    ],
    "L": [
      -0.11439461853478847,
      0.3731510181036566,
      0.37314232380021545,
      -0.10777178104921398,
      -0.10040814165739251,
      -0.10777447590039461,
      -0.10040581919269116,
      -0.1077736575978209,
      -0.10776484797157003
    ],
    "Lfit": [
      -0.1962983745022261,
      0.559248315697015,
      0.5592321198100135,
      -0.15757559534477195,
      -0.1459435172540831,
      -0.15758007778216276,
      -0.145939837735643,
      -0.15757761342036952,
      -0.15756541946777206
    ],
    "Q": [
      -0.20172088074757433,
      0.5691283039865737,
      0.5691117181905917,
      -0.16008154053350598,
      -0.14810021960529307,
      -0.1600861113660931,
      -0.14809650392682464,
      -0.16008361580279526,
      -0.16007115019507898
    ],
    "repaired": [
      -0.12584650664295505,
      0.16932623146833717,
      0.1693218350063518,
      -0.03871947089861904,
      -0.02896169899202035,
      -0.03872059936683299,
      -0.028962542916498246,
      -0.038722548627641046,
      -0.03871469903012221
    ]
  },
  "acetaldehyde": {
    "symbols": [
      "C",
      "O",
      "H",
      "C",
      "H",
      "H",
      "H"
    ],
    "hirshfeld": [
      0.15012738272671378,
      -0.2521909735909382,
      0.03983252634903667,
      -0.09763267808631682,
      0.05763878690580948,
      0.05763878690579838,
      0.044593960350967965
    ],
    "P": [
      0.34395093002514376,
      -0.18977971598831989,
      -0.14554514698408708,
      0.48271070599439136,
      -0.16350110540448318,
      -0.16350110540448065,
      -0.16433456223816414
    ],
    "L": [
      0.1846382617270219,
      -0.054993674554961174,
      -0.09969001767480545,
      0.29455174475611795,
      -0.11075467335318012,
      -0.11075467335317843,
      -0.10299696754701464
    ],
    "Lfit": [
      0.23311237549861474,
      -0.08362579227160842,
      -0.12489108463724803,
      0.41300267644643707,
      -0.14849816082077624,
      -0.14849816082077408,
      -0.14060185339464495
    ],
    "Q": [
      0.23762948960033106,
      -0.08680148686243075,
      -0.1263959021560186,
      0.41794454893583943,
      -0.15004020917924663,
      -0.15004020917924443,
      -0.14229623115922987
    ],
    "repaired": [
      0.12295696299003332,
      -0.09379713595897121,
      -0.032494006263129704,
      0.08500662405529218,
      -0.025189972080422843,
      -0.025189972080422385,
      -0.031292500662379166
    ]
  },
  "formic": {
    "symbols": [
      "C",
      "O",
      "O",
      "H",
      "H"
    ],
    "hirshfeld": [
      0.20365193028637485,
      -0.2787984860432413,
      -0.18716394591940855,
      0.19366464483082635,
      0.06864528932520297
    ],
    "P": [
      0.6385636604525441,
      -0.2602778818767623,
      -0.25840148426245746,
      0.072563009272597,
      -0.19244730358592127
    ],
    "L": [
      0.2786763041201858,
      -0.07862239305999537,
      -0.04676904570901624,
      -0.025465166716120164,
      -0.12781969863505413
    ],
    "Lfit": [
      0.3899250156283251,
      -0.12201615155342133,
      -0.0808566586947666,
      -0.023819547989400027,
      -0.16323265739073717
    ],
    "Q": [
      0.3987615346103634,
      -0.12613458216251336,
      -0.08563575325503665,
      -0.021679161117253085,
      -0.1653120380755602
    ],
    "repaired": [
      0.20630763580300043,
      -0.11273946539457175,
      -0.13986732644629055,
      0.08331548450258486,
      -0.03701632846472298
    ]
  },
  "formamide": {
    "symbols": [
      "C",
      "O",
      "N",
      "H",
      "H",
      "H"
    ],
    "hirshfeld": [
      0.14481634562166157,
      -0.3141743824396084,
      -0.15572503467516086,
      0.04494443469480158,
      0.1385397655399805,
      0.1416010068454837
    ],
    "P": [
      0.5767744222278773,
      -0.2501999556997038,
      -0.1707584530992871,
      -0.20043006915646233,
      0.02380322266832875,
      0.020810833059247524
    ],
    "L": [
      0.2433042910309769,
      -0.07040754058334359,
      0.0332341007988036,
      -0.11768111992136461,
      -0.03823729763485719,
      -0.0502124336902148
    ],
    "Lfit": [
      0.3343997832452554,
      -0.1084163310774016,
      0.02234179105528917,
      -0.14939377603455853,
      -0.04309774800947373,
      -0.0558337191791105
    ],
    "Q": [
      0.3421643398063292,
      -0.11219068428598442,
      0.017991473357276258,
      -0.15153963782337962,
      -0.041912069868876516,
      -0.054513421185364966
    ],
    "repaired": [
      0.1849055611875139,
      -0.10689229502505156,
      -0.11543329579074281,
      -0.047480169956473195,
      0.03915471903119729,
      0.04574548055355651
    ]
  },
  "fluoroethane": {
    "symbols": [
      "C",
      "C",
      "F",
      "H",
      "H",
      "H",
      "H",
      "H"
    ],
    "hirshfeld": [
      -0.10009206967253093,
      0.05684171291017215,
      -0.171691230482935,
      0.0411310950416105,
      0.046930889773083795,
      0.041034965395801426,
      0.04298106654105416,
      0.04286583889910922
    ],
    "P": [
      0.39941610942863487,
      0.763661223548971,
      -0.4882412704466855,
      -0.1374266926741792,
      -0.07260476864932212,
      -0.13744633849674176,
      -0.1636737769780114,
      -0.16368448573266525
    ],
    "L": [
      0.286281423710386,
      0.24010367584018183,
      -0.04039046910133399,
      -0.09563473778117972,
      -0.10363564309805674,
      -0.09563152072806134,
      -0.0955465282231611,
      -0.09554620061877517
    ],
    "Lfit": [
      0.3991542385996173,
      0.3222700938718906,
      -0.06542275936822135,
      -0.13168088745755632,
      -0.14001856472523527,
      -0.13167731771290073,
      -0.12631243638698617,
      -0.126312366820608
    ],
    "Q": [
      0.40398804237253894,
      0.327800220550347,
      -0.06837993809365547,
      -0.13325999445602907,
      -0.14127598772361663,
      -0.13325651469421146,
      -0.12780791843315026,
      -0.12780790952222282
    ],
    "repaired": [
      0.08619189640176508,
      0.12313447375897826,
      -0.0852059197455183,
      -0.028094333334375863,
      -0.015964490115448614,
      -0.028097931761175223,
      -0.02598086966794685,
      -0.02598282553627798
    ]
  },
  "acetic": {
    "symbols": [
      "C",
      "O",
      "O",
      "H",
      "C",
      "H",
      "H",
      "H"
    ],
    "hirshfeld": [
      0.22531794184818033,
      -0.2981252347754193,
      -0.1926180631250709,
      0.1877100564341777,
      -0.09175023977444408,
      0.05968293810939729,
      0.059682938109399064,
      0.050100277033852114
    ],
    "P": [
      0.339721921842133,
      -0.1997663819364453,
      -0.23133929936642708,
      0.09022688199200836,
      0.4935613905520697,
      -0.16716746073168054,
      -0.1671674607316817,
      -0.1580695916199766
    ],
    "L": [
      0.13966698063184055,
      -0.053059260084074196,
      -0.03843717109905988,
      -0.010433828798895504,
      0.30358730978373766,
      -0.11401833540781937,
      -0.1140183354078201,
      -0.1132873596179089
    ],
    "Lfit": [
      0.1721341402377835,
      -0.07763765431658178,
      -0.06223515340149794,
      -0.005897944038399957,
      0.42728506824442336,
      -0.15158161461947944,
      -0.15158161461947983,
      -0.15048522748676812
    ],
    "Q": [
      0.17742592428284706,
      -0.08115129292092378,
      -0.06672272335643681,
      -0.0035536760536416458,
      0.4322993986116678,
      -0.15319696704414076,
      -0.15319696704414104,
      -0.1519036964752307
    ],
    "repaired": [
      0.15552247969601177,
      -0.1072649272167028,
      -0.1387307756002144,
      0.08516709573908962,
      0.08433292071983324,
      -0.028334477199853637,
      -0.028334477199854713,
      -0.022357838938308977
    ]
  }
}


==> anc/Molecular_Descriptors_EEM_data_and_code/data/charge_mae.csv <==
mid,tier,n_atoms,mae_P,mae_L,mae_Q,mae_Lfit,mae_null
hf,B1,2,0.2607921683432217,0.24000682924520034,0.23684504238382043,0.23958759188087675,0.23539457679910658
hcl,B1,2,0.04083258348367823,0.1375484719800827,0.1344082931956262,0.13714534650192345,0.13295905368403527
hbr,B1,2,0.04157878148818266,0.13131875292782683,0.13058075602532992,0.1327159437436004,0.1037361167376003
hi,B1,2,0.12296496833432903,0.09156173581098072,0.08836144147159433,0.09050272807472196,0.0615673564572537
lif,B1,2,0.7173200309321189,0.023713308657568932,0.22052880447620515,0.20734990562525707,0.598215381071463
licl,B1,2,0.7528558499288465,0.2878948538537121,0.6217254240502298,0.6002545183473356,0.5406957216275698
nacl,B1,2,0.5530333855710925,0.228815416838897,0.5680199819045244,0.5490852500645658,0.5891856034326004
kcl,B1,2,0.555030443358186,0.6994868067937985,1.213244217815043,1.2017233830661789,0.6417877309280282
co,B1,2,0.13814399934913274,0.0008095086273988833,0.033299039440700395,0.030169444397592032,0.09850683057402643
no,B1,2,0.0015591832706576166,0.0021092655017553898,0.008012766378918162,0.007006374497826814,0.034058714272855894
n2,B1,2,5.308103109555714e-08,5.3081031126112066e-08,5.308103111569053e-08,5.308103107960391e-08,5.3081031126112066e-08
f2,B1,2,7.937914565658843e-07,7.93791456603064e-07,7.937914565757893e-07,7.937914565559618e-07,7.937914565658843e-07
cl2,B1,2,2.9653049971045675e-07,2.9653049976318434e-07,2.965304996642096e-07,2.9653049972495774e-07,2.9653049971045675e-07
lih,B1,2,0.43694717501408853,0.48291226986516733,0.5506436121346092,0.5352809431742289,0.3987831845128056
h2o,B2,3,0.14320724057002593,0.23824202807064535,0.2392836566333433,0.2418275715904068,0.2191096889640114
nh3,B2,4,0.13912670493825435,0.21569690876780617,0.23594124481140913,0.23712435309339408,0.15062299761878056
ch4,B2,5,0.4041096245391029,0.23059067035761766,0.3243993959676643,0.3204746448021073,0.058994030225298144
h2s,B2,3,0.30233471067137246,0.10056771411536898,0.10251136980119302,0.10539598481540013,0.07952497664178482
ph3,B2,4,0.24255271521859162,0.059013101043305434,0.09022501355708107,0.09166805891213253,0.01648125533783734
h2o2,B2,4,0.113231119758512,0.1925733444554632,0.1922242370045427,0.19441288041042193,0.17471821678180313
h2co,B2,4,0.2683381581206008,0.17359146945654622,0.21956829087657986,0.21730646207878546,0.11367466059380318
ch3oh,B2,6,0.26665257780650325,0.20241053481148297,0.24971289555037401,0.2480911499928615,0.09222909929425512
ch3nh2,B2,7,0.24543317319039212,0.19371323100995205,0.2353849000023403,0.2340981918407304,0.08524274421167848
hcn,B2,3,0.24506709708260033,0.18916692347940298,0.21234951716426154,0.2109434107603171,0.12671837695428326
co2,B2,3,0.1345439728133251,0.09909825439371611,0.03825644183970065,0.04357803033317362,0.23450416582980438
so2,B2,3,0.016369556312250445,0.3120485104849102,0.3120485104849103,0.3120485104849103,0.3120485104849102
ch3f,B3,5,0.45846525460068693,0.1907640387774086,0.2516190744916894,0.24900553090984096,0.06689707963181943
ch3cl,B3,5,0.32613616374182797,0.19898986403533553,0.2540060264283813,0.2519979690022174,0.06503879993872083
ch3br,B3,5,0.29927560369633244,0.20766681859833347,0.2623534493258523,0.26039764440142826,0.06561457446550518
ch3i,B3,5,0.30621929106234985,0.20854751390166473,0.262023601861836,0.26020438088804454,0.06308566250553908
phf,B3,12,0.16381180284723604,0.13058333643645503,0.1410302553475618,0.14077257167693522,0.061106803288110474
phcl,B3,12,0.14718762539399274,0.12058275581208698,0.13133813852212656,0.1308602823331321,0.04806934786327486
phbr,B3,12,0.13968182011884947,0.12330074217948155,0.13467000025095735,0.13418172730514927,0.04544317554113647
phi,B3,12,0.14206469846097602,0.12258439015099794,0.13392179194011683,0.13349327756016527,0.043017317372577885
h2o_dimer,B4,6,0.12384941809992138,0.22973394400202662,0.23118685591645508,0.23399276107100844,0.20897936892316282
hf_dimer,B4,4,0.35974611432220777,0.21981219219492726,0.21621200533217022,0.219385660180543,0.21453414108375538
h2o_hf,B4,5,0.14692001232491947,0.22637546271451575,0.22604841254940014,0.2291737345142805,0.21077088246847123
nh3_hcl,B4,6,0.08884133391223586,0.2027153395984879,0.21753323418169127,0.21967834639104386,0.1518362222569867
acrolein,B5,8,0.19952461469296426,0.16196018937148732,0.18974503936210943,0.18837391563187486,0.08522742747526629
cyclohexenone,B5,15,0.1715265038628291,0.1567563664801504,0.17773629002308802,0.17701772733761487,0.06966111459645812
pyridine,B5,11,0.16544065532301075,0.13392313298394962,0.14917834852150558,0.14823493606254756,0.05418587478831883
aniline,B5,14,0.14259516883939286,0.14798195484422424,0.16265785936911592,0.16237671336544884,0.07150516431375643
acetone,B5,10,0.279025391297031,0.2103134849036314,0.2628944404454339,0.26119337719755725,0.09522053821498874
ch3cn,B5,6,0.25534934195008185,0.19480845942731395,0.2354493522464766,0.23373165745661714,0.09703460534760207
bf3,B6,4,2.8248218623085406,0.1269867887088379,0.3609605841365413,0.33793903309034584,0.22930724704182515
bh3,B6,4,2.3742026482960625,0.4369398406087671,0.796508644574153,0.7656357705539674,0.08206234774018589
alcl3,B6,4,2.33174670982452,0.11518491384006621,0.4133863170865916,0.3884768187210011,0.2739250427159581
f_minus,B6,1,1.922906278650771e-11,1.922906278650771e-11,1.9229173808810174e-11,1.922906278650771e-11,1.000000000019229
i_minus,B6,1,1.0658141036401503e-14,1.0658141036401503e-14,1.0547118733938987e-14,1.0658141036401503e-14,0.9999999999999893
ag_plus,B6,1,2.220446049250313e-16,2.220446049250313e-16,2.220446049250313e-16,2.220446049250313e-16,1.0
clf,B7,2,0.1264885550165964,0.10065287551454194,0.10065287551454194,0.10065287551454194,0.10065287551454194
ibr,B7,2,0.07164380909200095,0.05608529738602469,0.05608529738602458,0.056085297386024635,0.056085297386024635


==> anc/Molecular_Descriptors_EEM_data_and_code/data/derived_stats.json <==
{
  "max_deviation_from_released_charges_e": 0.0,
  "null_comparison_B2B3": {
    "P": {
      "mae_e": 0.2251904455471891,
      "excess_e": 0.1190833713699424,
      "ci95_e": [
        0.04668216820540875,
        0.18614871038122172
      ],
      "wilcoxon_p_greater": 0.0021104812622070312,
      "sign_test_p": 0.020694732666015625,
      "n_worse_than_null": 15,
      "n_molecules": 20
    },
    "L": {
      "mae_e": 0.17548660751689907,
      "excess_e": 0.06937953333965237,
      "ci95_e": [
        0.0384792380800424,
        0.09639988820201643
      ],
      "wilcoxon_p_greater": 0.0007385830976186902,
      "sign_test_p": 0.00020122528076171875,
      "n_worse_than_null": 18,
      "n_molecules": 20
    },
    "Lfit": {
      "mae_e": 0.20089413165957773,
      "excess_e": 0.09478705748233099,
      "ci95_e": [
        0.0513888521828698,
        0.13392089186909054
      ],
      "wilcoxon_p_greater": 0.0007385830976186902,
      "sign_test_p": 0.00020122528076171875,
      "n_worse_than_null": 18,
      "n_molecules": 20
    },
    "Q": {
      "mae_e": 0.2011433905930961,
      "excess_e": 0.09503631641584938,
      "ci95_e": [
        0.04999976122087817,
        0.1350786797725749
      ],
      "wilcoxon_p_greater": 0.0007385830976186902,
      "sign_test_p": 0.00020122528076171875,
      "n_worse_than_null": 18,
      "n_molecules": 20
    }
  },
  "null_mae_B2B3_e": 0.10610707417724671,
  "PL_comparison_B2B3": {
    "ratio": 0.7792808753074983,
    "ratio_ci95": [
      0.6190216600839592,
      1.03037283599842
    ],
    "fraction_inside_equivalence_window": 0.40499,
    "paired_mean_P_minus_L_e": 0.049703838030290076,
    "paired_ci95_e": [
      -0.005477691549102628,
      0.10010544676000113
    ],
    "wilcoxon_p": 0.04844093322753906,
    "n_L_closer": 16
  },
  "PL_ratio_bootstrap_stability": {
    "n_streams": 24,
    "draws_per_stream": 100000,
    "lower_endpoint_range": [
      0.6179277804782658,
      0.6202846068737583
    ],
    "upper_endpoint_range": [
      1.0287117986360481,
      1.0335231157283633
    ],
    "every_interval_covers_0.8": true,
    "every_interval_covers_unity": true
  },
  "small_sets": {
    "B4": {
      "molecules": [
        "h2o_dimer",
        "h2o_hf",
        "hf_dimer",
        "nh3_hcl"
      ],
      "mae_P_e": 0.17983921966482114,
      "mae_L_e": 0.21965923462748937,
      "per_molecule_P_e": [
        0.12384941809992138,
        0.14692001232491947,
        0.35974611432220777,
        0.08884133391223586
      ],
      "wilcoxon_p": 0.875
    },
    "B5": {
      "molecules": [
        "acetone",
        "acrolein",
        "aniline",
        "ch3cn",
        "cyclohexenone",
        "pyridine"
      ],
      "mae_P_e": 0.20224361266088497,
      "mae_L_e": 0.16762393133512618,
      "per_molecule_P_e": [
        0.279025391297031,
        0.19952461469296426,
        0.14259516883939286,
        0.25534934195008185,
        0.1715265038628291,
        0.16544065532301075
      ],
      "wilcoxon_p": 0.0625
    },
    "B5_with_carbonyls": {
      "molecules": [
        "acetone",
        "acrolein",
        "aniline",
        "ch3cn",
        "cyclohexenone",
        "pyridine",
        "h2co",
        "co2"
      ],
      "mae_P_e": 0.20204297586240447,
      "mae_L_e": 0.15980416398262742
    },
    "B6": {
      "ag_plus": 2.220446049250313e-16,
      "alcl3": 2.33174670982452,
      "bf3": 2.8248218623085406,
      "bh3": 2.3742026482960625,
      "f_minus": 1.922906278650771e-11,
      "i_minus": 1.0658141036401503e-14
    }
  },
  "hydrogen_share_B2B3": {
    "n_atoms": 117,
    "n_hydrogen": 60,
    "n_without_hydrogen": 57,
    "atom_mae_all_P_e": 0.213499925245457,
    "atom_mae_all_L_e": 0.16323704816891652,
    "ratio_all": 0.7645766057353222,
    "atom_mae_no_H_P_e": 0.24436665213089184,
    "atom_mae_no_H_L_e": 0.17924544338883533,
    "ratio_no_H": 0.7335102471053407
  },
  "no_coulomb_B2B3_e": {
    "P": 0.11019516173473169,
    "L": 0.1183048901750677,
    "Lfit": 0.11888299450812753,
    "Q": 0.11870277220472705,
    "ratio_L_over_P": 1.0735942332918231
  },
  "eta_mol_vs_eta_hl": {
    "P": {
      "n": 47,
      "mae_eta_mol_vs_eta_hl_eV": 0.6631059744501314
    },
    "L": {
      "n": 47,
      "mae_eta_mol_vs_eta_hl_eV": 0.8020086385802038
    },
    "Lfit": {
      "n": 47,
      "mae_eta_mol_vs_eta_hl_eV": 0.7867148503725241
    },
    "Q": {
      "n": 47,
      "mae_eta_mol_vs_eta_hl_eV": 0.7906347581988397
    }
  },
  "period_resolved_chi_repair": {
    "C_chi_per_period_eV": {
      "2": 129.84014462917926,
      "3": 103.07493257582551,
      "4": 130.49154816558814,
      "5": 113.77196521952364
    },
    "n_atoms_per_period": {
      "2": 6,
      "3": 6,
      "4": 2,
      "5": 1
    },
    "degenerate_pairs": {
      "F,Cl": {
        "chi_L_both_eV": 7.14143201,
        "repaired_first_eV": 7.898164947482592,
        "repaired_second_eV": 6.270039376185057,
        "split_eV": 1.6281255712975353
      },
      "O,S": {
        "chi_L_both_eV": 7.03636059,
        "repaired_first_eV": 7.781959765036026,
        "repaired_second_eV": 6.177788698400849,
        "split_eV": 1.6041710666351774
      },
      "Br,I": {
        "chi_L_both_eV": 6.97056589,
        "repaired_first_eV": 7.747869969006063,
        "repaired_second_eV": 6.75515315,
        "split_eV": 0.9927168190060627
      },
      "N,P": {
        "chi_L_both_eV": 6.7192268,
        "repaired_first_eV": 7.431221287201572,
        "repaired_second_eV": 5.899351354867504,
        "split_eV": 1.531869932334068
      },
      "C,Si": {
        "chi_L_both_eV": 6.18888284,
        "repaired_first_eV": 6.844680089222888,
        "repaired_second_eV": 5.433719599702238,
        "split_eV": 1.41096048952065
      },
      "B,Al": {
        "chi_L_both_eV": 5.44340923,
        "repaired_first_eV": 6.020213307587155,
        "repaired_second_eV": 4.779208175898625,
        "split_eV": 1.2410051316885298
      },
      "Li,Na": {
        "chi_L_both_eV": 3.29549239,
        "repaired_first_eV": 3.6446951292755285,
        "repaired_second_eV": 2.893378667918459,
        "split_eV": 0.7513164613570695
      }
    },
    "charge_mae_B2B3_e": 0.11251440333407917,
    "polarity_hydrides_n": 5,
    "polarity_hydrides_repaired": 5,
    "polarity_hydrides_published": 1,
    "polarity_hydrides_spectroscopic": 5,
    "polarity_hydrides_reference": 5,
    "polarity_hx_n": 4,
    "polarity_hx_repaired": 2,
    "polarity_hx_published": 0,
    "polarity_hx_spectroscopic": 3
  },
  "kernel_base_sweep_B2B3": {
    "reported_bases": {
      "1.05": 0.201140495134352,
      "1.1": 0.20113237868695175,
      "1.25": 0.20108428919022914,
      "1.5": 0.2009597887027348,
      "1.61803": 0.20089413186891272,
      "1.75": 0.20082143089314392,
      "2": 0.20069591675062717,
      "2.5": 0.20052710172854504,
      "3": 0.20048477384036065,
      "3.5": 0.20055945276528858,
      "4": 0.20073220354732638,
      "5": 0.20134718887647876,
      "6": 0.20217157692627508,
      "8": 0.20411547991166165,
      "10": 0.2062083378494985
    },
    "phi": 1.618033988749895,
    "mae_at_phi_e": 0.20089413186891272,
    "mae_Lfit_e": 0.20089413165957773,
    "phi_reproduces_Lfit": true,
    "scan_step": 0.05,
    "min_mae_e": 0.20048333835140872,
    "argmin_base": 2.9000000000000017,
    "range_e": [
      0.20048333835140872,
      0.20620833784949863
    ]
  },
  "B8": {
    "lfit_q_mean_abs_difference_e": 0.0032266908105524623,
    "mae_L_e": 0.18231940642228892,
    "mae_P_e": 0.24571370874194687,
    "mae_repaired_e": 0.09464998216850297,
    "mae_null_e": 0.10431078173488592,
    "ratio_L_over_P_mulliken": 0.8448289032025825,
    "polar_contacts": [
      {
        "molecule": "ethanol",
        "contact": "O-H",
        "polarity_repaired_ok": true,
        "polarity_published_ok": true,
        "polarity_spectroscopic_ok": true,
        "polarity_hirshfeld_ok": true,
        "qH_hirshfeld_e": 0.16157228584736794,
        "qH_repaired_e": 0.0699445468619908,
        "qH_published_e": -0.005314044178930003,
        "qH_spectroscopic_e": 0.06399480269545077,
        "qH_positive_repaired": true,
        "qH_positive_published": false,
        "qH_positive_spectroscopic": true,
        "qH_positive_hirshfeld": true
      },
      {
        "molecule": "formic",
        "contact": "O-H",
        "polarity_repaired_ok": true,
        "polarity_published_ok": true,
        "polarity_spectroscopic_ok": true,
        "polarity_hirshfeld_ok": true,
        "qH_hirshfeld_e": 0.19366464483082635,
        "qH_repaired_e": 0.08331548450258486,
        "qH_published_e": -0.025465166716120164,
        "qH_spectroscopic_e": 0.072563009272597,
        "qH_positive_repaired": true,
        "qH_positive_published": false,
        "qH_positive_spectroscopic": true,
        "qH_positive_hirshfeld": true
      },
      {
        "molecule": "formamide",
        "contact": "N-H",
        "polarity_repaired_ok": true,
        "polarity_published_ok": false,
        "polarity_spectroscopic_ok": true,
        "polarity_hirshfeld_ok": true,
        "qH_hirshfeld_e": 0.1385397655399805,
        "qH_repaired_e": 0.03915471903119729,
        "qH_published_e": -0.03823729763485719,
        "qH_spectroscopic_e": 0.02380322266832875,
        "qH_positive_repaired": true,
        "qH_positive_published": false,
        "qH_positive_spectroscopic": true,
        "qH_positive_hirshfeld": true
      },
      {
        "molecule": "formamide",
        "contact": "N-H",
        "polarity_repaired_ok": true,
        "polarity_published_ok": false,
        "polarity_spectroscopic_ok": true,
        "polarity_hirshfeld_ok": true,
        "qH_hirshfeld_e": 0.1416010068454837,
        "qH_repaired_e": 0.04574548055355651,
        "qH_published_e": -0.0502124336902148,
        "qH_spectroscopic_e": 0.020810833059247524,
        "qH_positive_repaired": true,
        "qH_positive_published": false,
        "qH_positive_spectroscopic": true,
        "qH_positive_hirshfeld": true
      },
      {
        "molecule": "acetic",
        "contact": "O-H",
        "polarity_repaired_ok": true,
        "polarity_published_ok": true,
        "polarity_spectroscopic_ok": true,
        "polarity_hirshfeld_ok": true,
        "qH_hirshfeld_e": 0.1877100564341777,
        "qH_repaired_e": 0.08516709573908962,
        "qH_published_e": -0.010433828798895504,
        "qH_spectroscopic_e": 0.09022688199200836,
        "qH_positive_repaired": true,
        "qH_positive_published": false,
        "qH_positive_spectroscopic": true,
        "qH_positive_hirshfeld": true
      }
    ],
    "n_contacts": 5,
    "n_polarity_repaired_ok": 5,
    "n_polarity_published_ok": 3,
    "n_polarity_spectroscopic_ok": 5,
    "n_qH_positive_repaired": 5,
    "n_qH_positive_published": 0,
    "n_qH_positive_spectroscopic": 5,
    "n_qH_positive_hirshfeld": 5
  }
}


==> anc/Molecular_Descriptors_EEM_data_and_code/data/dft_properties.json <==
{
  "hf": {
    "mid": "hf",
    "ok": true,
    "message": "single-point at optimized geometry",
    "energy_ha": -100.49046392371436,
    "dipole_debye": [
      -1.932411136994865,
      2.090672997685402e-13,
      -1.04592126037169e-13
    ],
    "dipole_norm_debye": 1.932411136994865,
    "mulliken": [
      0.4008329928360149,
      -0.4008329928360119
    ],
    "hirshfeld": [
      0.2353945775171482,
      -0.23539457608106495
    ],
    "ie_ev": 16.221140490933024,
    "ea_ev": -1.640258641176539,
    "eta_dscf": 8.930699566054782,
    "chi_dscf": 7.290440924878243,
    "eta_hl": 5.799472804850653,
    "homo_ev": -11.310368060329276,
    "lumo_ev": 0.28857754937203045,
    "f_plus": [
      -0.758477242673038,
      -0.24152276044490328
    ],
    "f_minus": [
      -0.19575416195349715,
      -0.8042458363314786
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        -0.0037284599999999994,
        0.0,
        0.0
      ],
      [
        0.9207764,
        0.0,
        0.0
      ]
    ],
    "symbols": [
      "H",
      "F"
    ]
  },
  "hcl": {
    "mid": "hcl",
    "ok": true,
    "message": "single-point at optimized geometry",
    "energy_ha": -460.83509986342267,
    "dipole_debye": [
      -1.2396362327238026,
      5.0289819878002286e-15,
      -1.0118839467172446e-14
    ],
    "dipole_norm_debye": 1.2396362327238026,
    "mulliken": [
      0.23309632426354987,
      -0.2330963242635491
    ],
    "hirshfeld": [
      0.13295906557914483,
      -0.1329590417889257
    ],
    "ie_ev": 12.741167026260083,
    "ea_ev": -1.222569680115744,
    "eta_dscf": 6.981868353187913,
    "chi_dscf": 5.75929867307217,
    "eta_hl": 4.522650890759779,
    "homo_ev": -9.114163496629553,
    "lumo_ev": -0.06886171510999352,
    "f_plus": [
      -0.5051187529498735,
      -0.49487981368420364
    ],
    "f_minus": [
      -0.1286830580859415,
      -0.8713169397458849
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        -0.00352006,
        0.0,
        0.0
      ],
      [
        1.27850236,
        0.0,
        0.0
      ]
    ],
    "symbols": [
      "H",
      "Cl"
    ]
  },
  "hbr": {
    "mid": "hbr",
    "ok": true,
    "message": "single-point at optimized geometry",
    "energy_ha": -2574.7888858463907,
    "dipole_debye": [
      -0.9221873428557912,
      -1.1194126222789214e-15,
      -5.1405534475827754e-14
    ],
    "dipole_norm_debye": 0.9221873428557912,
    "mulliken": [
      0.19328336798733126,
      -0.19328336798734114
    ],
    "hirshfeld": [
      0.10373613264612613,
      -0.10373610082907447
    ],
    "ie_ev": 11.790470760881561,
    "ea_ev": -0.9566859953059031,
    "eta_dscf": 6.3735783780937325,
    "chi_dscf": 5.416892382787829,
    "eta_hl": 3.9586424216276916,
    "homo_ev": -8.474433974429294,
    "lumo_ev": -0.5571491311739111,
    "f_plus": [
      -0.3907364222948193,
      -0.6092635293241173
    ],
    "f_minus": [
      -0.11586610462223235,
      -0.8841338937823764
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        -0.00540072,
        0.0,
        0.0
      ],
      [
        1.41943268,
        0.0,
        0.0
      ]
    ],
    "symbols": [
      "H",
      "Br"
    ]
  },
  "hi": {
    "mid": "hi",
    "ok": true,
    "message": "",
    "energy_ha": -298.4052055154494,
    "dipole_debye": [
      -0.4617542845039614,
      -3.9871374986278315e-13,
      -2.812850826748738e-13
    ],
    "dipole_norm_debye": 0.4617542845039614,
    "mulliken": [
      0.12007033678285117,
      -0.1200703367828666
    ],
    "hirshfeld": [
      0.06156729816573503,
      -0.061567414748772364
    ],
    "ie_ev": 10.613566633921458,
    "ea_ev": -0.6477642336773874,
    "eta_dscf": 5.630665433799423,
    "chi_dscf": 4.982901200122035,
    "eta_hl": 3.2815977413438757,
    "homo_ev": -7.683644170595583,
    "lumo_ev": -1.120448687907832,
    "f_plus": [
      -0.2726301759514661,
      -0.727380561540425
    ],
    "f_minus": [
      -0.09958956319494894,
      -0.9004104404923758
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        -0.003439639653441629,
        -2.8097526481375157e-13,
        -1.1224520362790571e-13
      ],
      [
        1.6120228058059132,
        2.7684629156099945e-13,
        6.801329283501701e-14
      ]
    ],
    "symbols": [
      "H",
      "I"
    ]
  },
  "lif": {
    "mid": "lif",
    "ok": true,
    "message": "single-point at optimized geometry",
    "energy_ha": -107.47569886067889,
    "dipole_debye": [
      -6.129312463127141,
      -1.382936239397184e-14,
      1.1507298018025387e-14
    ],
    "dipole_norm_debye": 6.129312463127141,
    "mulliken": [
      0.7517851891997456,
      -0.7517851891997474
    ],
    "hirshfeld": [
      0.5982161649879298,
      -0.5982145971549961
    ],
    "ie_ev": 11.666981611407166,
    "ea_ev": 0.42291603916425935,
    "eta_dscf": 5.622032786121453,
    "chi_dscf": 6.044948825285713,
    "eta_hl": 3.061884811550058,
    "homo_ev": -7.546942031022727,
    "lumo_ev": -1.4231724079226111,
    "f_plus": [
      -0.9821119068433091,
      -0.017884744076354764
    ],
    "f_minus": [
      -0.2171722128491913,
      -0.7828303192102393
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        -0.0006236,
        0.0,
        0.0
      ],
      [
        1.56071108,
        0.0,
        0.0
      ]
    ],
    "symbols": [
      "Li",
      "F"
    ]
  },
  "licl": {
    "mid": "licl",
    "ok": true,
    "message": "single-point at optimized geometry",
    "energy_ha": -467.83190471592155,
    "dipole_debye": [
      -6.934279930505662,
      3.819856954871741e-14,
      -1.7929058441369993e-15
    ],
    "dipole_norm_debye": 6.934279930505662,
    "mulliken": [
      0.6948096219218662,
      -0.6948096219218591
    ],
    "hirshfeld": [
      0.5406951787103478,
      -0.5406962645447919
    ],
    "ie_ev": 10.053086843691428,
    "ea_ev": 0.624135862226644,
    "eta_dscf": 4.714475490732392,
    "chi_dscf": 5.338611352959036,
    "eta_hl": 2.5759823504557753,
    "homo_ev": -6.84669265246365,
    "lumo_ev": -1.6947279515520997,
    "f_plus": [
      -0.9374272880116572,
      -0.06256974039357743
    ],
    "f_minus": [
      -0.18984366368039085,
      -0.8101561002669975
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        0.00301949,
        0.0,
        0.0
      ],
      [
        2.02011156,
        0.0,
        0.0
      ]
    ],
    "symbols": [
      "Li",
      "Cl"
    ]
  },
  "nacl": {
    "mid": "nacl",
    "ok": true,
    "message": "single-point at optimized geometry",
    "energy_ha": -622.6050461114453,
    "dipole_debye": [
      -8.588632836600475,
      -8.379992452411868e-14,
      -1.3741475425929248e-14
    ],
    "dipole_norm_debye": 8.588632836600475,
    "mulliken": [
      0.647655508637559,
      -0.6476555086375413
    ],
    "hirshfeld": [
      0.5891850924042643,
      -0.5891861144609365
    ],
    "ie_ev": 9.310617266079765,
    "ea_ev": 0.8351356557041446,
    "eta_dscf": 4.23774080518781,
    "chi_dscf": 5.072876460891955,
    "eta_hl": 2.1049885443410963,
    "homo_ev": -6.228894993580651,
    "lumo_ev": -2.018917904898459,
    "f_plus": [
      -0.9300066772826128,
      -0.06968565869789956
    ],
    "f_minus": [
      -0.1973347320584402,
      -0.802665170170151
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        -0.00086331,
        0.0,
        0.0
      ],
      [
        2.36191123,
        0.0,
        0.0
      ]
    ],
    "symbols": [
      "Na",
      "Cl"
    ]
  },
  "kcl": {
    "mid": "kcl",
    "ok": true,
    "message": "single-point at optimized geometry",
    "energy_ha": -1060.2444849403078,
    "dipole_debye": [
      -10.148249590748717,
      -7.38317728209812e-15,
      5.312194897660792e-14
    ],
    "dipole_norm_debye": 10.148249590748717,
    "mulliken": [
      0.6904625799264892,
      -0.6904625799264998
    ],
    "hirshfeld": [
      0.6417880585245541,
      -0.6417874033315023
    ],
    "ie_ev": 8.733685563316083,
    "ea_ev": 0.6858544676298546,
    "eta_dscf": 4.023915547843115,
    "chi_dscf": 4.7097700154729685,
    "eta_hl": 2.043301962462216,
    "homo_ev": -5.705419678074988,
    "lumo_ev": -1.6188157531505554,
    "f_plus": [
      -0.9548523975053413,
      -0.044991664256702535
    ],
    "f_minus": [
      -0.19047195727746669,
      -0.8095275666619024
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        -0.01654562,
        0.0,
        0.0
      ],
      [
        2.68598398,
        0.0,
        0.0
      ]
    ],
    "symbols": [
      "K",
      "Cl"
    ]
  },
  "co": {
    "mid": "co",
    "ok": true,
    "message": "single-point at optimized geometry",
    "energy_ha": -113.36252538913311,
    "dipole_debye": [
      0.10697311333485934,
      -2.6667806536831186e-14,
      1.7436005767479843e-14
    ],
    "dipole_norm_debye": 0.10697311333485934,
    "mulliken": [
      -0.010212437283652953,
      0.010212437283653841
    ],
    "hirshfeld": [
      0.09850692401388184,
      -0.09850673713417102
    ],
    "ie_ev": 14.175280382196076,
    "ea_ev": -1.7184088736586673,
    "eta_dscf": 7.946844627927372,
    "chi_dscf": 6.2284357542687045,
    "eta_hl": 4.749033741252007,
    "homo_ev": -10.494491047376595,
    "lumo_ev": -0.99642356487258,
    "f_plus": [
      -0.6761713228846009,
      -0.32382863597995737
    ],
    "f_minus": [
      -0.6924139616924272,
      -0.3075860301943978
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        0.00179469,
        0.0,
        0.0
      ],
      [
        1.12668096,
        0.0,
        0.0
      ]
    ],
    "symbols": [
      "C",
      "O"
    ]
  },
  "no": {
    "mid": "no",
    "ok": true,
    "message": "single-point at optimized geometry",
    "energy_ha": -129.94723030599198,
    "dipole_debye": [
      0.12984586137397067,
      -2.3650123093332427e-14,
      -1.2362551062452851e-14
    ],
    "dipole_norm_debye": 0.12984586137397067,
    "mulliken": [
      0.0542935790268082,
      -0.05429357902681531
    ],
    "hirshfeld": [
      0.03405889633874537,
      -0.03405853220696642
    ],
    "ie_ev": 10.191466650705257,
    "ea_ev": -0.3652413242325245,
    "eta_dscf": 5.278353987468891,
    "chi_dscf": 4.913112663236366,
    "eta_hl": 1.5058414284365949,
    "homo_ev": -6.05700576117251,
    "lumo_ev": -3.0453229042993204,
    "f_plus": [
      -0.5874055253755355,
      -0.4125944350564765
    ],
    "f_minus": [
      -0.5657645168490149,
      -0.43423542499408185
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        0.0032191999999999998,
        0.0,
        0.0
      ],
      [
        1.14815051,
        0.0,
        0.0
      ]
    ],
    "symbols": [
      "N",
      "O"
    ]
  },
  "n2": {
    "mid": "n2",
    "ok": true,
    "message": "single-point at optimized geometry",
    "energy_ha": -109.57326148044163,
    "dipole_debye": [
      9.933106985184968e-13,
      1.6974485564638726e-14,
      -3.202401248072599e-14
    ],
    "dipole_norm_debye": 9.939717371871565e-13,
    "mulliken": [
      1.857181075592962e-12,
      -1.8562928971732617e-12
    ],
    "hirshfeld": [
      5.308090678113331e-08,
      5.3081155471090824e-08
    ],
    "ie_ev": 15.832831356310646,
    "ea_ev": null,
    "eta_dscf": null,
    "chi_dscf": null,
    "eta_hl": 5.555371897840066,
    "homo_ev": -11.933059991886134,
    "lumo_ev": -0.822316196206001,
    "f_plus": null,
    "f_minus": [
      -0.49999998756310937,
      -0.49999998782609545
    ],
    "anion_unbound": true,
    "coords_ang": [
      [
        0.00354912,
        0.0,
        0.0
      ],
      [
        1.09445088,
        0.0,
        0.0
      ]
    ],
    "symbols": [
      "N",
      "N"
    ]
  },
  "f2": {
    "mid": "f2",
    "ok": true,
    "message": "single-point at optimized geometry",
    "energy_ha": -199.59954534532096,
    "dipole_debye": [
      -4.0906340584443555e-12,
      -9.400378023537712e-15,
      1.3858933947938402e-15
    ],
    "dipole_norm_debye": 4.090645094347886e-12,
    "mulliken": [
      6.465938895416912e-13,
      -6.465938895416912e-13
    ],
    "hirshfeld": [
      -7.937908694799489e-07,
      -7.937920436518198e-07
    ],
    "ie_ev": 15.858031234738425,
    "ea_ev": 0.6130424773282026,
    "eta_dscf": 7.622494378705111,
    "chi_dscf": 8.235536856033313,
    "eta_hl": 3.622928600926431,
    "homo_ev": -11.379185407359664,
    "lumo_ev": -4.1333282055068015,
    "f_plus": [
      -0.49999988974283127,
      -0.49999988973912757
    ],
    "f_minus": [
      -0.5000000276517707,
      -0.5000000280645107
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        0.0077406,
        0.0,
        0.0
      ],
      [
        1.4042593999999997,
        0.0,
        0.0
      ]
    ],
    "symbols": [
      "F",
      "F"
    ]
  },
  "cl2": {
    "mid": "cl2",
    "ok": true,
    "message": "single-point at optimized geometry",
    "energy_ha": -920.4219958921968,
    "dipole_debye": [
      1.2642136162962687e-12,
      7.32679410401039e-14,
      2.1686216392171497e-13
    ],
    "dipole_norm_debye": 1.2847698069903239e-12,
    "mulliken": [
      -2.2026824808563106e-13,
      2.0605739337042905e-13
    ],
    "hirshfeld": [
      -2.965306045155103e-07,
      -2.9653039490540323e-07
    ],
    "ie_ev": 11.461193553620916,
    "ea_ev": 1.1520741357533537,
    "eta_dscf": 5.154559708933781,
    "chi_dscf": 6.306633844687135,
    "eta_hl": 2.459184989244994,
    "homo_ev": -8.442600245203392,
    "lumo_ev": -3.524230266713404,
    "f_plus": [
      -0.49999998498632436,
      -0.4999999849862107
    ],
    "f_minus": [
      -0.5000000242464218,
      -0.500000024259613
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        -0.01278504,
        0.0,
        0.0
      ],
      [
        2.00078504,
        0.0,
        0.0
      ]
    ],
    "symbols": [
      "Cl",
      "Cl"
    ]
  },
  "lih": {
    "mid": "lih",
    "ok": true,
    "message": "",
    "energy_ha": -8.086875109969355,
    "dipole_debye": [
      -5.717489299344657,
      -2.3056582118383297e-14,
      -1.509088295669849e-14
    ],
    "dipole_norm_debye": 5.717489299344657,
    "mulliken": [
      0.34899950578495,
      -0.3489995057849553
    ],
    "hirshfeld": [
      0.3987833740335347,
      -0.3987829949920765
    ],
    "ie_ev": 8.301512859979132,
    "ea_ev": 0.23860576850746543,
    "eta_dscf": 4.031453545735833,
    "chi_dscf": 4.270059314243299,
    "eta_hl": 2.022118741949745,
    "homo_ev": -5.34730839448821,
    "lumo_ev": -1.3030709105887202,
    "f_plus": [
      -0.9532015053007377,
      -0.04683487727717206
    ],
    "f_minus": [
      -0.4433268231968097,
      -0.5566733217452959
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        0.002101504138040705,
        -4.463718595054813e-15,
        -1.6601289994816805e-15
      ],
      [
        1.5927543730189424,
        1.629618231644157e-15,
        1.4474179304127452e-15
      ]
    ],
    "symbols": [
      "Li",
      "H"
    ]
  },
  "h2o": {
    "mid": "h2o",
    "ok": true,
    "message": "",
    "energy_ha": -76.4629950738283,
    "dipole_debye": [
      1.2632632797141052,
      1.6313139111625765,
      3.8061231937623124e-14
    ],
    "dipole_norm_debye": 2.063254514262984,
    "mulliken": [
      -0.6319039967236275,
      0.31595248771529794,
      0.3159515090083348
    ],
    "hirshfeld": [
      -0.3286632076300613,
      0.16435965192750945,
      0.16430620733446344
    ],
    "ie_ev": 12.69646335405428,
    "ea_ev": -1.23592718506831,
    "eta_dscf": 6.966195269561295,
    "chi_dscf": 5.730268084492986,
    "eta_hl": 4.491626783078931,
    "homo_ev": -8.609894330758937,
    "lumo_ev": 0.3733592353989245,
    "f_plus": [
      -0.2207008468935232,
      -0.38958598155066215,
      -0.38971092915166294
    ],
    "f_minus": [
      -0.6565508743843198,
      -0.1717099769193604,
      -0.17173800526273864
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        0.0008549250831970038,
        0.0012117767862224991,
        7.540462815545395e-15
      ],
      [
        0.9635081503253816,
        -0.005251302938885302,
        -5.237555933238162e-14
      ],
      [
        -0.24631486524151197,
        0.9316134742781226,
        7.282179246460834e-14
      ]
    ],
    "symbols": [
      "O",
      "H",
      "H"
    ]
  },
  "nh3": {
    "mid": "nh3",
    "ok": true,
    "message": "",
    "energy_ha": -56.58567947267517,
    "dipole_debye": [
      5.647392811756258e-05,
      1.5598006809104253e-14,
      -1.6737557143448765
    ],
    "dipole_norm_debye": 1.6737557152976155,
    "mulliken": [
      -0.6629502936548413,
      0.2209832003948088,
      0.22098354663000408,
      0.22098354663002462
    ],
    "hirshfeld": [
      -0.3012450060505616,
      0.10037817801391391,
      0.10043440320532415,
      0.1004344032053226
    ],
    "ie_ev": 10.884548640736377,
    "ea_ev": -1.4496764342281632,
    "eta_dscf": 6.16711253748227,
    "chi_dscf": 4.717436103254107,
    "eta_hl": 3.9678511590696757,
    "homo_ev": -7.2964050557436995,
    "lumo_ev": 0.6392972623956517,
    "f_plus": [
      -0.1837777104821985,
      -0.27200415203924555,
      -0.2721059150156857,
      -0.27210591501512504
    ],
    "f_minus": [
      -0.5456485453007494,
      -0.1514540255056419,
      -0.15144756301360984,
      -0.15144756301361273
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        1.5402480802421296e-05,
        1.765801596632401e-14,
        0.0610430000676696
      ],
      [
        0.9428501314305,
        4.1273679236482e-14,
        -0.3110523878242518
      ],
      [
        -0.47138278949526613,
        0.8165086138122665,
        -0.311097211434401
      ],
      [
        -0.47138278949522433,
        -0.8165086138122529,
        -0.3110972114344078
      ]
    ],
    "symbols": [
      "N",
      "H",
      "H",
      "H"
    ]
  },
  "ch4": {
    "mid": "ch4",
    "ok": true,
    "message": "",
    "energy_ha": -40.53752874660858,
    "dipole_debye": [
      3.2392962389506116e-14,
      -2.6064697949969278e-14,
      -1.3087945520871227e-13
    ],
    "dipole_norm_debye": 1.373248130795029e-13,
    "mulliken": [
      -0.46981607160133354,
      0.11745401790030796,
      0.11745401790050658,
      0.11745401790045928,
      0.11745401790005672
    ],
    "hirshfeld": [
      -0.14749896101553794,
      0.03686779752773317,
      0.0368677975277476,
      0.03686779752774316,
      0.03686779752772884
    ],
    "ie_ev": 14.264013522487007,
    "ea_ev": null,
    "eta_dscf": null,
    "chi_dscf": null,
    "eta_hl": 6.034229448919543,
    "homo_ev": -10.764952126988828,
    "lumo_ev": 1.3035067708502581,
    "f_plus": null,
    "f_minus": [
      -0.31547203756507525,
      -0.23372703281658158,
      -0.10851383935282533,
      -0.2337816961834982,
      -0.10851382649280061
    ],
    "anion_unbound": true,
    "coords_ang": [
      [
        -5.4371985617108413e-14,
        -1.9087694295016528e-14,
        1.1804641169065621e-14
      ],
      [
        0.6288694262452638,
        0.6288694262452951,
        0.6288694262452682
      ],
      [
        0.6288694262452311,
        -0.6288694262453365,
        -0.6288694262452776
      ],
      [
        -0.6288694262453757,
        0.6288694262452611,
        -0.6288694262452724
      ],
      [
        -0.6288694262453229,
        -0.6288694262452902,
        0.6288694262453538
      ]
    ],
    "symbols": [
      "C",
      "H",
      "H",
      "H",
      "H"
    ]
  },
  "h2s": {
    "mid": "h2s",
    "ok": true,
    "message": "",
    "energy_ha": -399.4253492422756,
    "dipole_debye": [
      0.7711662371672114,
      0.7999699499163319,
      -7.650087631104232e-14
    ],
    "dipole_norm_debye": 1.1111477337041076,
    "mulliken": [
      -0.29653753013572626,
      0.14826899615247502,
      0.14826853398325135
    ],
    "hirshfeld": [
      -0.11928784371198375,
      0.0596318095707572,
      0.0596552766426135
    ],
    "ie_ev": 10.407606302947253,
    "ea_ev": -1.131123271603747,
    "eta_dscf": 5.769364787275499,
    "chi_dscf": 4.638241515671753,
    "eta_hl": 3.7573662540982316,
    "homo_ev": -7.226398974060121,
    "lumo_ev": 0.28833353413634233,
    "f_plus": [
      -0.49818767444851986,
      -0.2509920825513535,
      -0.25082063775297336
    ],
    "f_minus": [
      -0.769439221728895,
      -0.11528199775340087,
      -0.11527904361502495
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        -0.00037174060264166076,
        -0.000383186272436967,
        8.416477396955515e-14
      ],
      [
        1.3422454972075364,
        -0.005631728724243777,
        3.578536761677939e-14
      ],
      [
        -0.054828049681772024,
        1.3411393927515851,
        5.116148084895908e-14
      ]
    ],
    "symbols": [
      "S",
      "H",
      "H"
    ]
  },
  "ph3": {
    "mid": "ph3",
    "ok": true,
    "message": "",
    "energy_ha": -343.1764526248045,
    "dipole_debye": [
      0.00010266737253651632,
      -1.0485650679897414e-05,
      -0.6192422805846826
    ],
    "dipole_norm_debye": 0.6192422891843361,
    "mulliken": [
      -0.16447714311559736,
      0.054815033702077964,
      0.05481584937923634,
      0.05484626003427939
    ],
    "hirshfeld": [
      0.032962307244163824,
      -0.010985835409666134,
      -0.010975142423464979,
      -0.01100173627405443
    ],
    "ie_ev": 10.57712529947095,
    "ea_ev": -1.3270455020427292,
    "eta_dscf": 5.95208540075684,
    "chi_dscf": 4.62503989871411,
    "eta_hl": 4.0801181131344055,
    "homo_ev": -7.6338588083018015,
    "lumo_ev": 0.5263774179670097,
    "f_plus": [
      -0.516489722657429,
      -0.1611681798043616,
      -0.16125798613304787,
      -0.16108674797306355
    ],
    "f_minus": [
      -0.6270216673452023,
      -0.12434038524668589,
      -0.12436425739137413,
      -0.12427374832264226
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        -0.00011354397954096864,
        0.0001183595383815675,
        0.5119317346941185
      ],
      [
        1.1922135175339243,
        -0.0004420696532627672,
        -0.25720876335040166
      ],
      [
        -0.5964138546110672,
        1.0323900753563158,
        -0.25752091456396503
      ],
      [
        -0.5960216975251506,
        -1.0320861255323412,
        -0.2574731734500002
      ]
    ],
    "symbols": [
      "P",
      "H",
      "H",
      "H"
    ]
  },
  "h2o2": {
    "mid": "h2o2",
    "ok": true,
    "message": "",
    "energy_ha": -151.6178885606528,
    "dipole_debye": [
      -0.000402403124561416,
      1.012368457096824,
      -1.4867920277113538
    ],
    "dipole_norm_debye": 1.79873305093305,
    "mulliken": [
      -0.3245266338810513,
      -0.3245289933959832,
      0.32452729492962995,
      0.3245283323474083
    ],
    "hirshfeld": [
      -0.17469367483153775,
      -0.1747423733962119,
      0.1747359222590732,
      0.17470089664038968
    ],
    "ie_ev": 11.523768272236977,
    "ea_ev": -1.067300845732941,
    "eta_dscf": 6.295534558984959,
    "chi_dscf": 5.228233713252018,
    "eta_hl": 3.923376926425895,
    "homo_ev": -7.901810460313997,
    "lumo_ev": -0.05505660746220676,
    "f_plus": [
      -0.2363724479379563,
      -0.23642592538924845,
      -0.263541845769919,
      -0.26365971400475086
    ],
    "f_minus": [
      -0.375971912866059,
      -0.3759783408130062,
      -0.12401860319394198,
      -0.12403093424776279
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        0.012647749579252857,
        0.02279761873457696,
        -0.002958723675590806
      ],
      [
        1.4627163082893275,
        -0.0054959502171304875,
        -0.02261008858675994
      ],
      [
        -0.14514881809942276,
        0.9768418102291437,
        0.039334346258423525
      ],
      [
        1.6202897884542389,
        -0.39442539826553785,
        -0.8948420949564425
      ]
    ],
    "symbols": [
      "O",
      "O",
      "H",
      "H"
    ]
  },
  "h2co": {
    "mid": "h2co",
    "ok": true,
    "message": "",
    "energy_ha": -114.55425664060728,
    "dipole_debye": [
      -2.330599231246687,
      9.157975674708538e-05,
      -4.753439751845239e-15
    ],
    "dipole_norm_debye": 2.330599233045978,
    "mulliken": [
      0.07128565416535171,
      -0.23645408444624572,
      0.08258691802810603,
      0.08258151225277943
    ],
    "hirshfeld": [
      0.12969775460815036,
      -0.22734877968196798,
      0.04882823929553626,
      0.048823868789558134
    ],
    "ie_ev": 10.868317568231047,
    "ea_ev": -1.0102761973177121,
    "eta_dscf": 5.9392968827743795,
    "chi_dscf": 4.929020685456668,
    "eta_hl": 3.0085563218428915,
    "homo_ev": -7.61068850206272,
    "lumo_ev": -1.5935758583769366,
    "f_plus": [
      -0.39174426189410916,
      -0.28016984343128115,
      -0.16404177680087495,
      -0.1640414714081806
    ],
    "f_minus": [
      -0.23491042440005927,
      -0.4362637443685138,
      -0.16440934436761434,
      -0.16441560910273267
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        0.02152240296272906,
        -2.393067232624041e-06,
        2.7870738289158166e-14
      ],
      [
        1.2203983452795295,
        -3.957641229321687e-05,
        2.303753546120543e-14
      ],
      [
        -0.5661558192392812,
        0.9387678607671616,
        -2.665280808899407e-14
      ],
      [
        -0.5661758390575726,
        -0.9387760216427944,
        -5.0901938976903725e-14
      ]
    ],
    "symbols": [
      "C",
      "O",
      "H",
      "H"
    ]
  },
  "ch3oh": {
    "mid": "ch3oh",
    "ok": true,
    "message": "",
    "energy_ha": -115.77567966865992,
    "dipole_debye": [
      -0.9036330460898697,
      1.4412830492495408,
      -1.3707570558415338e-12
    ],
    "dipole_norm_debye": 1.701131832057619,
    "mulliken": [
      -0.14161788969799005,
      -0.46799466920056076,
      0.29900583314728335,
      0.09748168130681945,
      0.09748168130700174,
      0.11564336313744505
    ],
    "hirshfeld": [
      -0.018782282978317966,
      -0.2579133623594778,
      0.16613754775930256,
      0.03209587053064111,
      0.03209587053065044,
      0.046349661607140824
    ],
    "ie_ev": 10.879556265305624,
    "ea_ev": -1.1407256904740908,
    "eta_dscf": 6.010140977889857,
    "chi_dscf": 4.869415287415767,
    "eta_hl": 4.1677111588607,
    "homo_ev": -7.6448539794863954,
    "lumo_ev": 0.6905683382350059,
    "f_plus": [
      -0.14502597524913519,
      -0.15366868333841133,
      -0.29856426208068254,
      -0.14760799622741705,
      -0.14760799622670828,
      -0.1075247823531249
    ],
    "f_minus": [
      -0.13033543177902018,
      -0.42661323097062986,
      -0.11951493930130086,
      -0.125349812405248,
      -0.12534981240518295,
      -0.0728378581691026
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        0.01742801341778109,
        0.0196721727717629,
        6.237025296210392e-13
      ],
      [
        1.4378820718567151,
        -0.012637154668063585,
        1.437616966951741e-12
      ],
      [
        1.7679698559952757,
        0.8911420148696838,
        1.156079717237597e-12
      ],
      [
        -0.38529398891109645,
        0.5140249425475497,
        0.8911812214419411
      ],
      [
        -0.3852939889101246,
        0.5140249425474678,
        -0.8911812214411884
      ],
      [
        -0.3210475921524459,
        -1.0155571555787635,
        4.794462026493379e-13
      ]
    ],
    "symbols": [
      "C",
      "O",
      "H",
      "H",
      "H",
      "H"
    ]
  },
  "ch3nh2": {
    "mid": "ch3nh2",
    "ok": true,
    "message": "",
    "energy_ha": -95.90121997677687,
    "dipole_debye": [
      -0.2930011342813918,
      -0.45917482275737875,
      1.2296374045892806
    ],
    "dipole_norm_debye": 1.3448789273795299,
    "mulliken": [
      -0.2193730018245441,
      -0.501632074245788,
      0.20378963857690502,
      0.20379123741429106,
      0.11102558941849117,
      0.09139350624566023,
      0.1110051044149919
    ],
    "hirshfeld": [
      -0.06015045531102281,
      -0.23819885140498975,
      0.10153226437736107,
      0.10154254662271145,
      0.03745867579874029,
      0.020497400251982545,
      0.03731901571494145
    ],
    "ie_ev": 9.599312290384775,
    "ea_ev": -1.3631121922379335,
    "eta_dscf": 5.481212241311354,
    "chi_dscf": 4.118100049073421,
    "eta_hl": 3.672701318972524,
    "homo_ev": -6.549146980199823,
    "lumo_ev": 0.7962556577452246,
    "f_plus": [
      -0.15096719253744695,
      -0.07156843045221173,
      -0.16232306504333094,
      -0.1623717195011546,
      -0.14756347782981627,
      -0.15761733746703543,
      -0.1475869468802964
    ],
    "f_minus": [
      -0.1006174366371928,
      -0.3996764716975818,
      -0.1182509338703086,
      -0.11826264581000923,
      -0.07042395404467505,
      -0.12232924132763989,
      -0.0704419050477777
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        0.01342865846841135,
        0.01677615121036313,
        0.02825818401168533
      ],
      [
        1.4743635882530084,
        0.08906322809577143,
        0.024264207794442716
      ],
      [
        1.8057085591581572,
        0.7067106620893585,
        0.7555287643483638
      ],
      [
        1.8797810409709685,
        -0.8219445175805834,
        0.20233587640171233
      ],
      [
        -0.3957888948405747,
        1.007012073998143,
        -0.17904522065929868
      ],
      [
        -0.4347304629630636,
        -0.3439144812185105,
        0.9645607153541877
      ],
      [
        -0.3158242079947474,
        -0.6429192555763898,
        -0.7763660027225963
      ]
    ],
    "symbols": [
      "C",
      "N",
      "H",
      "H",
      "H",
      "H",
      "H"
    ]
  },
  "hcn": {
    "mid": "hcn",
    "ok": true,
    "message": "",
    "energy_ha": -93.46423747107129,
    "dipole_debye": [
      -3.0306864125404362,
      1.718381292655036e-14,
      -4.078211041020487e-15
    ],
    "dipole_norm_debye": 3.0306864125404362,
    "mulliken": [
      0.18940354183375796,
      -0.18034519864752774,
      -0.009058343186231
    ],
    "hirshfeld": [
      0.13205622401786787,
      0.05802135773672212,
      -0.1900775491082598
    ],
    "ie_ev": 13.734778107945296,
    "ea_ev": -1.2599373270585743,
    "eta_dscf": 7.497357717501935,
    "chi_dscf": 6.2374203904433605,
    "eta_hl": 5.073123289216631,
    "homo_ev": -10.165057279305143,
    "lumo_ev": -0.01881070087188139,
    "f_plus": [
      -0.45171707083307366,
      -0.42432871712723497,
      -0.12395250849488981
    ],
    "f_minus": [
      -0.11396260112355716,
      -0.43729668507250175,
      -0.44874072514083885
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        0.0025493382169411005,
        1.175317283719778e-16,
        3.0512415167022226e-15
      ],
      [
        1.0693165953101476,
        -1.3307775126185391e-15,
        1.5928593154531165e-15
      ],
      [
        2.2154799512572376,
        -4.67297367603705e-15,
        -8.448242069460755e-17
      ]
    ],
    "symbols": [
      "H",
      "C",
      "N"
    ]
  },
  "co2": {
    "mid": "co2",
    "ok": true,
    "message": "",
    "energy_ha": -188.6699359501548,
    "dipole_debye": [
      -5.052614122431664e-10,
      2.118279734948735e-14,
      -9.087054559038992e-14
    ],
    "dipole_norm_debye": 5.052614208586738e-10,
    "mulliken": [
      0.37326208401048433,
      -0.1866310420599504,
      -0.18663104195055347
    ],
    "hirshfeld": [
      0.35175656390555865,
      -0.175877966837529,
      -0.1758779667463255
    ],
    "ie_ev": 13.801617884260034,
    "ea_ev": -0.7048603503227315,
    "eta_dscf": 7.253239117291383,
    "chi_dscf": 6.548378766968652,
    "eta_hl": 5.389913687838277,
    "homo_ev": -10.417992239888399,
    "lumo_ev": 0.36183513578815474,
    "f_plus": [
      -0.426332433294073,
      -0.28683390495027794,
      -0.2868339043972252
    ],
    "f_minus": [
      -0.2213126617964729,
      -0.3893436010881821,
      -0.38934360719275585
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        -2.731635402881633e-13,
        -1.5529231977810508e-14,
        -2.4241524128705177e-14
      ],
      [
        1.1597646044072514,
        -6.107414358421503e-14,
        -3.3320964929131936e-14
      ],
      [
        -1.1597646044072327,
        4.002578272896931e-14,
        -1.1138726239024033e-14
      ]
    ],
    "symbols": [
      "C",
      "O",
      "O"
    ]
  },
  "so2": {
    "mid": "so2",
    "ok": true,
    "message": "",
    "energy_ha": -548.7222271916881,
    "dipole_debye": [
      -0.8893230935609125,
      -1.518631707358418,
      1.8203573290072599e-13
    ],
    "dipole_norm_debye": 1.7598686960495362,
    "mulliken": [
      0.6560083812971911,
      -0.3280242120076231,
      -0.32798416928955554
    ],
    "hirshfeld": [
      0.4680740122596774,
      -0.2335993768821112,
      -0.2344721423129421
    ],
    "ie_ev": 12.40525047658778,
    "ea_ev": 1.1468203389571388,
    "eta_dscf": 5.62921506881532,
    "chi_dscf": 6.77603540777246,
    "eta_hl": 2.8136036352398355,
    "homo_ev": -9.295515193620536,
    "lumo_ev": -3.6683079231408655,
    "f_plus": [
      -0.5564229521764972,
      -0.22176029232998928,
      -0.221816646288449
    ],
    "f_minus": [
      -0.4225842411825411,
      -0.2887027896962824,
      -0.28871297664493234
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        -0.0009015565257539266,
        -0.006743166542036505,
        2.9500313492230367e-13
      ],
      [
        1.4377247720283324,
        -0.001032292798802794,
        2.270312015470904e-13
      ],
      [
        -0.700116783832965,
        1.2505489997883021,
        2.132977853177024e-13
      ]
    ],
    "symbols": [
      "S",
      "O",
      "O"
    ]
  },
  "ch3f": {
    "mid": "ch3f",
    "ok": true,
    "message": "",
    "energy_ha": -139.8069431327217,
    "dipole_debye": [
      -1.8691157784250911,
      0.0022294968237929072,
      -1.7343426653994732e-12
    ],
    "dipole_norm_debye": 1.869117108105782,
    "mulliken": [
      -0.0627955162910494,
      -0.26419701021540654,
      0.10900689132568775,
      0.10899281759041202,
      0.10899281759035351
    ],
    "hirshfeld": [
      0.02301864572358614,
      -0.16724445068341964,
      0.04812711757789989,
      0.04804759208710041,
      0.048047592087091084
    ],
    "ie_ev": 13.03020999358818,
    "ea_ev": -1.3714500765748918,
    "eta_dscf": 7.200830035081536,
    "chi_dscf": 5.829379958506644,
    "eta_hl": 5.432591799710874,
    "homo_ev": -9.581011582140299,
    "lumo_ev": 1.28417201728145,
    "f_plus": [
      -0.22969739449853588,
      -0.17015299157736408,
      -0.19999722487509075,
      -0.2000718408308646,
      -0.20007184083385954
    ],
    "f_minus": [
      -0.19054219175154685,
      -0.39670318727065457,
      -0.08983868719344501,
      -0.1614582082555046,
      -0.16145820826813118
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        -0.004128416501502741,
        0.002047450264564765,
        7.738941846563485e-13
      ],
      [
        1.385076631645014,
        0.00039405123760366626,
        2.1112132939896113e-12
      ],
      [
        -0.3550762020603844,
        1.0349685484654252,
        4.817886201387961e-13
      ],
      [
        -0.3569014481158351,
        -0.51379385813717,
        0.8941849916453878
      ],
      [
        -0.3569014481141252,
        -0.5137938581370556,
        -0.8941849916445929
      ]
    ],
    "symbols": [
      "C",
      "F",
      "H",
      "H",
      "H"
    ]
  },
  "ch3cl": {
    "mid": "ch3cl",
    "ok": true,
    "message": "",
    "energy_ha": -500.15747899686545,
    "dipole_debye": [
      -1.9504048675197054,
      0.0017840288843538174,
      -5.521804507322759e-12
    ],
    "dipole_norm_debye": 1.9504056834421961,
    "mulliken": [
      -0.24585181925820265,
      -0.16521216788934012,
      0.1370249809398909,
      0.1370195031039646,
      0.1370195031036855
    ],
    "hirshfeld": [
      -0.04421827860327099,
      -0.11837966992985827,
      0.054253428385384606,
      0.05417131138753917,
      0.05417131138755116
    ],
    "ie_ev": 11.26239020828271,
    "ea_ev": -1.2104350488234383,
    "eta_dscf": 6.236412628553074,
    "chi_dscf": 5.025977579729636,
    "eta_hl": 4.269776464275653,
    "homo_ev": -8.163803344401828,
    "lumo_ev": 0.37574958414947796,
    "f_plus": [
      -0.17050565810407825,
      -0.350105304029416,
      -0.15975329224949864,
      -0.15981029090610488,
      -0.15981029090536414
    ],
    "f_minus": [
      -0.10344277973541338,
      -0.6653363596889932,
      -0.05978441247809807,
      -0.08571827527840614,
      -0.08571827510965735
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        -0.013908905600744616,
        0.0022298563267495867,
        1.3525489202819283e-12
      ],
      [
        1.7808366295567888,
        0.0005056570098224451,
        6.8751186215905185e-12
      ],
      [
        -0.35494594353423586,
        1.0331367334266284,
        3.928770480359455e-13
      ],
      [
        -0.3564610990214135,
        -0.5128707236312734,
        0.8924822701645088
      ],
      [
        -0.356461099017055,
        -0.5128707236313933,
        -0.8924822701634787
      ]
    ],
    "symbols": [
      "C",
      "Cl",
      "H",
      "H",
      "H"
    ]
  },
  "ch3br": {
    "mid": "ch3br",
    "ok": true,
    "message": "",
    "energy_ha": -2614.114224466547,
    "dipole_debye": [
      -1.9520910506260543,
      0.0016628200113679198,
      -1.3564283489808801e-12
    ],
    "dipole_norm_debye": 1.952091758833258,
    "mulliken": [
      -0.2986120216000945,
      -0.13011450848265582,
      0.14291206887038754,
      0.14290723060615984,
      0.14290723060620458
    ],
    "hirshfeld": [
      -0.060160815424266545,
      -0.10387734056594411,
      0.05473804779468705,
      0.05464833427135951,
      0.054648334271268695
    ],
    "ie_ev": 10.625310046341488,
    "ea_ev": -0.8111773204361772,
    "eta_dscf": 5.718243683388833,
    "chi_dscf": 4.907066362952655,
    "eta_hl": 3.6443780969545516,
    "homo_ev": -7.6849911526218655,
    "lumo_ev": -0.3962349587127621,
    "f_plus": [
      -0.1365360662183388,
      -0.5339606348761805,
      -0.1097908932832461,
      -0.10985256230843965,
      -0.10985256230855733
    ],
    "f_minus": [
      -0.08875298873341819,
      -0.7235531305365015,
      -0.0517534526164114,
      -0.06797035176196486,
      -0.06797035182329259
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        -0.024988995469394943,
        0.0022474638682958574,
        6.348686331572773e-13
      ],
      [
        1.9332143327522633,
        0.0005067149924747305,
        1.6236970323931282e-12
      ],
      [
        -0.3532187912930624,
        1.0357520656302361,
        -6.143226536594396e-13
      ],
      [
        -0.35460784025366,
        -0.5141426111331716,
        0.8947429768800185
      ],
      [
        -0.3546078402513456,
        -0.5141426111331748,
        -0.8947429768795314
      ]
    ],
    "symbols": [
      "C",
      "Br",
      "H",
      "H",
      "H"
    ]
  },
  "ch3i": {
    "mid": "ch3i",
    "ok": true,
    "message": "",
    "energy_ha": -337.733661851278,
    "dipole_debye": [
      -1.7223316614048068,
      0.001316097621640276,
      -4.352299403023005e-12
    ],
    "dipole_norm_debye": 1.7223321642442817,
    "mulliken": [
      -0.38494995166172785,
      -0.058090505710101326,
      0.14768038659121352,
      0.14768003539024344,
      0.14768003539037355
    ],
    "hirshfeld": [
      -0.08639318467179002,
      -0.07132213742214688,
      0.052690397616036444,
      0.052511296408827124,
      0.05251129640889496
    ],
    "ie_ev": 9.745137109688295,
    "ea_ev": -0.2983806193224286,
    "eta_dscf": 5.021758864505362,
    "chi_dscf": 4.723378245182934,
    "eta_hl": 2.9514840437254244,
    "homo_ev": -7.063250799673434,
    "lumo_ev": -1.1602827122225854,
    "f_plus": [
      -0.1267881686147625,
      -0.5916302955126618,
      -0.0938379294238949,
      -0.09387677024963403,
      -0.0938767702497556
    ],
    "f_minus": [
      -0.0750310318467875,
      -0.7735759829830862,
      -0.04420025193791233,
      -0.05359657928723549,
      -0.0535965792979598
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        -0.02495456761612561,
        0.00225813761685757,
        1.2896501429312928e-13
      ],
      [
        2.1326167599561394,
        0.0004299103695116863,
        -1.6185513032938448e-13
      ],
      [
        -0.34870597068676357,
        1.0367226755666081,
        6.077318311000782e-14
      ],
      [
        -0.3500112025190466,
        -0.51458995381349,
        0.895627952177632
      ],
      [
        -0.3500112025192294,
        -0.5145899538136972,
        -0.8956279521772077
      ]
    ],
    "symbols": [
      "C",
      "I",
      "H",
      "H",
      "H"
    ]
  },
  "phf": {
    "mid": "phf",
    "ok": true,
    "message": "",
    "energy_ha": -331.61934788207117,
    "dipole_debye": [
      -1.5404828871016765,
      1.7744325103963684e-12,
      -6.527839005771603e-14
    ],
    "dipole_norm_debye": 1.5404828871016765,
    "mulliken": [
      0.3120972033030194,
      -0.1894027712290649,
      -0.09602329743486138,
      -0.12017387431510418,
      -0.09602329775208585,
      -0.1894027709164563,
      -0.21408395118198342,
      0.12165713437141246,
      0.11799711470348018,
      0.11370426130594291,
      0.1179971147338642,
      0.12165713441182524
    ],
    "hirshfeld": [
      0.09968002416371124,
      -0.057199578525927386,
      -0.039091715550252815,
      -0.05280426155059814,
      -0.039091715550009454,
      -0.05719957852629065,
      -0.12126540449724033,
      0.05716535650072696,
      0.051929499741262486,
      0.048759648609399076,
      0.05192949974120342,
      0.05716535650070376
    ],
    "ie_ev": 9.216836740191736,
    "ea_ev": -1.1733538032330373,
    "eta_dscf": 5.195095271712387,
    "chi_dscf": 4.021741468479349,
    "eta_hl": 3.140126925213715,
    "homo_ev": -7.010220406024115,
    "lumo_ev": -0.7299665555966851,
    "f_plus": [
      -0.05762157612140495,
      -0.1201381777870667,
      -0.12257644152273439,
      -0.06269033257003986,
      -0.12257644145058855,
      -0.12013817772639257,
      -0.05698832092214623,
      -0.070659873115832,
      -0.07319773335010593,
      -0.04953883554610172,
      -0.07319773335077828,
      -0.07065987311835076
    ],
    "f_minus": [
      -0.1283212068143449,
      -0.08801999879148514,
      -0.08073831714111535,
      -0.15844810720693925,
      -0.08073831714080448,
      -0.08801999879206868,
      -0.11538961350369092,
      -0.049934314041138794,
      -0.04927224199742397,
      -0.06190596572221996,
      -0.04927224199752411,
      -0.04993431404114279
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        1.3618315177446418,
        1.3839181105860397e-12,
        -1.879086583247074e-14
      ],
      [
        0.6954685505706113,
        1.2128276294467393,
        -3.278868005318889e-14
      ],
      [
        -0.6953170826950484,
        1.2036670496322213,
        -3.397124779265334e-14
      ],
      [
        -1.392482183714237,
        -1.107869307360822e-12,
        -2.5258755196638504e-14
      ],
      [
        -0.6953170826931921,
        -1.2036670496333561,
        -2.982202637417282e-14
      ],
      [
        0.695468550572578,
        -1.212827629445107,
        -3.374841857531904e-14
      ],
      [
        2.7132708584214855,
        2.573750752291576e-12,
        4.1321053064275646e-15
      ],
      [
        1.260298733791333,
        2.1352101379269843,
        -3.7441444553889175e-14
      ],
      [
        -1.2334339706384618,
        2.1429509896444605,
        -3.6747435323742466e-14
      ],
      [
        -2.474535986043428,
        -2.0958098016138807e-12,
        -8.724791181224972e-15
      ],
      [
        -1.2334339706347706,
        -2.1429509896467795,
        -2.8101707541204117e-14
      ],
      [
        1.2602987337951197,
        -2.1352101379244015,
        -4.3595335340998586e-14
      ]
    ],
    "symbols": [
      "C",
      "C",
      "C",
      "C",
      "C",
      "C",
      "F",
      "H",
      "H",
      "H",
      "H",
      "H"
    ]
  },
  "phcl": {
    "mid": "phcl",
    "ok": true,
    "message": "",
    "energy_ha": -691.9633521103553,
    "dipole_debye": [
      -1.7154174398281326,
      -5.660863147943001e-12,
      2.1918095082714264e-14
    ],
    "dipole_norm_debye": 1.7154174398281326,
    "mulliken": [
      0.16536220385756106,
      -0.16123476456652153,
      -0.10149679841863879,
      -0.10869408856582563,
      -0.10149679864334349,
      -0.16123476432402395,
      -0.12003169297983618,
      0.12124306016900555,
      0.11571187317364151,
      0.11491683697685273,
      0.11571187313754516,
      0.12124306018358999
    ],
    "hirshfeld": [
      0.026424614655010004,
      -0.0485495367055746,
      -0.03916888272202268,
      -0.046378764108188975,
      -0.03916888272206798,
      -0.04854953670556128,
      -0.06660750565590945,
      0.053436404008626814,
      0.05242260748878236,
      0.050266428090031345,
      0.052422607488913586,
      0.05343640400860927
    ],
    "ie_ev": 9.00235963489492,
    "ea_ev": -1.0457201167548584,
    "eta_dscf": 5.02403987582489,
    "chi_dscf": 3.978319759070031,
    "eta_hl": 3.084864369715582,
    "homo_ev": -6.935710022133435,
    "lumo_ev": -0.765981282702271,
    "f_plus": [
      -0.043742861829754176,
      -0.11052336599556423,
      -0.11904445486611248,
      -0.058466471307831114,
      -0.11904445486498805,
      -0.11052336599418666,
      -0.12364711402132755,
      -0.06407872431334738,
      -0.07007071469537074,
      -0.04670152737946798,
      -0.07007071469573423,
      -0.06407872431332473
    ],
    "f_minus": [
      -0.09505118375647292,
      -0.07213043616443304,
      -0.06949203551702965,
      -0.1365137715362481,
      -0.06949203551706784,
      -0.07213043616444459,
      -0.2601841932726501,
      -0.041033019048223096,
      -0.043884835063870975,
      -0.05516572569771272,
      -0.043884835063826344,
      -0.04103301904828349
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        1.374501564398476,
        3.23986660284407e-12,
        1.0465550143578386e-14
      ],
      [
        0.6926614609214188,
        1.209963130704452,
        3.084646916618997e-14
      ],
      [
        -0.6975391968616459,
        1.2023607537777599,
        4.7703225377870686e-14
      ],
      [
        -1.3957047055676373,
        -1.6308232396933033e-12,
        4.8092686605142536e-14
      ],
      [
        -0.6975391968580014,
        -1.202360753778985,
        1.821806288534555e-14
      ],
      [
        0.6926614609253153,
        -1.2099631307003953,
        -1.1391905624641771e-14
      ],
      [
        3.122284181983264,
        6.893690855167929e-12,
        5.2914328675242344e-14
      ],
      [
        1.2434219787124876,
        2.1403256741647203,
        5.6296145821312924e-14
      ],
      [
        -1.2334140727088017,
        2.1430785380985222,
        7.725146818159415e-14
      ],
      [
        -2.4779312365028305,
        -3.1427863844863517e-12,
        7.257830493898273e-14
      ],
      [
        -1.2334140727022809,
        -2.143078538101416,
        2.5470596415108587e-14
      ],
      [
        1.2434219787192995,
        -2.140325674159024,
        -2.5387545479756043e-14
      ]
    ],
    "symbols": [
      "C",
      "C",
      "C",
      "C",
      "C",
      "C",
      "Cl",
      "H",
      "H",
      "H",
      "H",
      "H"
    ]
  },
  "phbr": {
    "mid": "phbr",
    "ok": true,
    "message": "",
    "energy_ha": -2805.917210412647,
    "dipole_debye": [
      -1.830238774498107,
      -2.669759858148324e-11,
      1.6987155280323873e-12
    ],
    "dipole_norm_debye": 1.830238774498107,
    "mulliken": [
      0.10460866817408832,
      -0.15304369508428817,
      -0.09980016679697545,
      -0.10964840392002628,
      -0.09980016695578353,
      -0.15304369490210057,
      -0.09333822150186677,
      0.1278145968265345,
      0.11644832418244999,
      0.11553983890840303,
      0.11644832417997819,
      0.1278145968895773
    ],
    "hirshfeld": [
      0.00993866427274881,
      -0.046877144632821555,
      -0.03846164936293839,
      -0.04475243196965728,
      -0.038461649362842465,
      -0.04687714463277448,
      -0.057235244831254306,
      0.053178122741732725,
      0.0527671958635243,
      0.05082354021809765,
      0.052767195863620664,
      0.053178122741625033
    ],
    "ie_ev": 8.893385431440889,
    "ea_ev": -0.9916610429742153,
    "eta_dscf": 4.942523237207552,
    "chi_dscf": 3.950862194233337,
    "eta_hl": 3.0402433172470866,
    "homo_ev": -6.880355398319316,
    "lumo_ev": -0.7998687638251424,
    "f_plus": [
      -0.03749201838816063,
      -0.10872947573595315,
      -0.11760534437413028,
      -0.057282200662225335,
      -0.11760534438807735,
      -0.10872947574757585,
      -0.14559995453209496,
      -0.061978561102495,
      -0.06863002833546017,
      -0.04572892379704008,
      -0.06863002833512843,
      -0.061978561101927454
    ],
    "f_minus": [
      -0.07989871658289083,
      -0.06454904559095809,
      -0.064014652420469,
      -0.12504513117345084,
      -0.0640146524203633,
      -0.06454904559089059,
      -0.3301870960148321,
      -0.03695227207579854,
      -0.041130476893600276,
      -0.0515712175355173,
      -0.04113047689368754,
      -0.036952272075898795
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        1.3727434663114997,
        4.3611270081361816e-11,
        -1.9714137503040573e-12
      ],
      [
        0.6929788154889708,
        1.210397092341554,
        -1.374013638404622e-12
      ],
      [
        -0.6978839185385803,
        1.202401797151499,
        -3.2689058942821003e-13
      ],
      [
        -1.3956149737169432,
        3.5543124106723378e-12,
        6.990655770807941e-14
      ],
      [
        -0.6978839185043157,
        -1.2024017971243655,
        -4.692414712162377e-13
      ],
      [
        0.6929788155235025,
        -1.210397092273219,
        -1.473540171520142e-12
      ],
      [
        3.2854126732432345,
        7.16156911934004e-11,
        -3.539329803285709e-12
      ],
      [
        1.2393263200276652,
        2.143144562705857,
        -1.6297725478392163e-12
      ],
      [
        -1.2335788343774998,
        2.1432788297939678,
        1.7158688532626798e-13
      ],
      [
        -2.477873771317668,
        -1.196365072793823e-11,
        7.443097564305949e-13
      ],
      [
        -1.2335788343160328,
        -2.1432788297822594,
        -1.0120027135038837e-13
      ],
      [
        1.239326320088715,
        -2.1431445626220054,
        -1.843779958452555e-12
      ]
    ],
    "symbols": [
      "C",
      "C",
      "C",
      "C",
      "C",
      "C",
      "Br",
      "H",
      "H",
      "H",
      "H",
      "H"
    ]
  },
  "phi": {
    "mid": "phi",
    "ok": true,
    "message": "",
    "energy_ha": -529.5341615745476,
    "dipole_debye": [
      -1.6833840364237516,
      3.843381280945634e-12,
      2.6266789352855024e-14
    ],
    "dipole_norm_debye": 1.6833840364237516,
    "mulliken": [
      0.12156138441302122,
      -0.2067512609934159,
      -0.0844348522647067,
      -0.11705859486871084,
      -0.08443485170792897,
      -0.20675126151766765,
      -0.030925056358373837,
      0.13033747088419856,
      0.11625186493254192,
      0.11561582163488648,
      0.1162518649910722,
      0.1303374708550774
    ],
    "hirshfeld": [
      -0.014693217050903762,
      -0.04657851328779916,
      -0.038723483700971784,
      -0.04362162203394604,
      -0.03872348370125067,
      -0.04657851328816154,
      -0.029190732661920293,
      0.051054825218598276,
      0.05251560510637576,
      0.05095738209606504,
      0.05251560510646325,
      0.05105482521847904
    ],
    "ie_ev": 8.609617523253313,
    "ea_ev": -0.2770432406697739,
    "eta_dscf": 4.443330381961544,
    "chi_dscf": 4.166287141291769,
    "eta_hl": 2.789236786566411,
    "homo_ev": -6.647583784922525,
    "lumo_ev": -1.0691102117897036,
    "f_plus": [
      -0.043488972158029604,
      -0.02656967913597086,
      -0.036613483843226824,
      -0.04213928335073103,
      -0.03661348479067961,
      -0.026569680195678735,
      -0.5782046251037904,
      -0.035301814944134424,
      -0.04935894716319367,
      -0.04048205666930271,
      -0.04935894720612877,
      -0.03530181496848739
    ],
    "f_minus": [
      -0.05857894598272484,
      -0.05297490216949807,
      -0.055070073306680456,
      -0.10586056346869377,
      -0.055070073306993095,
      -0.052974902170388916,
      -0.43846994513124926,
      -0.030893410897081752,
      -0.03676283195270469,
      -0.0456839602345428,
      -0.036762831952703245,
      -0.030893410897111506
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        1.3789885418309689,
        6.3219418742784104e-12,
        -8.007737437101179e-14
      ],
      [
        0.694442638305338,
        1.2095150113661388,
        -1.5659353006620015e-13
      ],
      [
        -0.6968623944239243,
        1.2020316482877793,
        -1.1312519814763416e-13
      ],
      [
        -1.3947875672919028,
        3.5102448317369553e-12,
        -3.657439302984557e-14
      ],
      [
        -0.6968623944220557,
        -1.2020316482795925,
        1.540817177851861e-14
      ],
      [
        0.6944426383070954,
        -1.2095150113544209,
        -2.4891397566493956e-14
      ],
      [
        3.493599137215573,
        6.954242891323616e-12,
        -2.2389191738673717e-14
      ],
      [
        1.2337811393157254,
        2.1464927664614173,
        -2.4101492512692544e-13
      ],
      [
        -1.2322664734428614,
        2.1432667841969244,
        -1.6701133222703902e-13
      ],
      [
        -2.477165746008713,
        2.51947064882351e-12,
        -3.9594670659523446e-15
      ],
      [
        -1.2322664734390667,
        -2.1432667841899673,
        5.820547604941764e-14
      ],
      [
        1.2337811393189433,
        -2.1464927664489646,
        -1.1964025506210659e-14
      ]
    ],
    "symbols": [
      "C",
      "C",
      "C",
      "C",
      "C",
      "C",
      "I",
      "H",
      "H",
      "H",
      "H",
      "H"
    ]
  },
  "h2o_dimer": {
    "mid": "h2o_dimer",
    "ok": true,
    "message": "",
    "energy_ha": -152.93363031435166,
    "dipole_debye": [
      3.30941542181928,
      1.9056563542101495,
      1.3320678029521484e-12
    ],
    "dipole_norm_debye": 3.818868494006674,
    "mulliken": [
      -0.6631474273251179,
      0.34250889448910915,
      0.3029008279940405,
      -0.6502541492856881,
      0.3364790262593119,
      0.3315128278683357
    ],
    "hirshfeld": [
      -0.3564701076734753,
      0.11626201897104638,
      0.15271998633283612,
      -0.2704678953359547,
      0.1806452112827448,
      0.1773109939429196
    ],
    "ie_ev": 11.230898229460388,
    "ea_ev": -0.6401194358004535,
    "eta_dscf": 5.935508832630421,
    "chi_dscf": 5.295389396829967,
    "eta_hl": 3.816775176024212,
    "homo_ev": -7.745863296169474,
    "lumo_ev": -0.11231294412105033,
    "f_plus": [
      -0.044292669738984713,
      -0.04319077760756074,
      -0.09543466353785757,
      -0.16196214308429546,
      -0.29561849868330814,
      -0.3595119201251775
    ],
    "f_minus": [
      -0.45406486705016214,
      -0.09549720667934736,
      -0.12748966309584375,
      -0.18314329963287612,
      -0.06693163737273655,
      -0.07287306607825639
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        0.03362559715025595,
        -0.15559779845287378,
        -2.905560853705628e-13
      ],
      [
        0.9585201658551095,
        0.13350823108566828,
        -2.5334569993404453e-13
      ],
      [
        -0.4872550799320671,
        0.6526191435165762,
        5.240276568038461e-13
      ],
      [
        2.906456915933971,
        0.4247643983576432,
        5.2459067321488576e-14
      ],
      [
        3.449448759571459,
        -0.3700824608477204,
        2.531344729584814e-13
      ],
      [
        3.5154934118713643,
        1.1695079507008583,
        -2.504629257553859e-13
      ]
    ],
    "symbols": [
      "O",
      "H",
      "H",
      "O",
      "H",
      "H"
    ]
  },
  "hf_dimer": {
    "mid": "hf_dimer",
    "ok": true,
    "message": "",
    "energy_ha": -200.98934285522574,
    "dipole_debye": [
      3.0508464341811368,
      1.5417706428603901,
      1.1256079248420911e-13
    ],
    "dipole_norm_debye": 3.4182920706314577,
    "mulliken": [
      -0.4358081564805971,
      0.41313924250025436,
      -0.4006847466399197,
      0.42335366062026236
    ],
    "hirshfeld": [
      -0.2658350791566022,
      0.17100285061815912,
      -0.1632341207364476,
      0.25806451382381257
    ],
    "ie_ev": 14.883113490038845,
    "ea_ev": -0.854823161193416,
    "eta_dscf": 7.86896832561613,
    "chi_dscf": 7.014145164422715,
    "eta_hl": 5.074746386489823,
    "homo_ev": -10.662186887544193,
    "lumo_ev": -0.5126941145645484,
    "f_plus": [
      -0.06107824013081142,
      -0.06036692369985708,
      -0.22890097776621765,
      -0.6496535833105813
    ],
    "f_minus": [
      -0.5665748561387058,
      -0.11787344866543248,
      -0.23946090763895,
      -0.07609098794180247
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        0.11522060870569864,
        0.13741229358822346,
        1.3143522096833463e-13
      ],
      [
        1.0330037952742672,
        -0.02354112856583059,
        1.0193606364278293e-13
      ],
      [
        2.8388159479742754,
        0.10628418643419876,
        3.0101523329942086e-14
      ],
      [
        3.156585943398799,
        0.9780073152133649,
        1.2382172303912596e-13
      ]
    ],
    "symbols": [
      "F",
      "H",
      "F",
      "H"
    ]
  },
  "h2o_hf": {
    "mid": "h2o_hf",
    "ok": true,
    "message": "",
    "energy_ha": -176.96872070882836,
    "dipole_debye": [
      -4.812709885677696,
      -0.3693420403193036,
      2.2046572629461026e-11
    ],
    "dipole_norm_debye": 4.8268612976184695,
    "mulliken": [
      -0.6591503583902938,
      0.3455380987043085,
      0.3455445971586577,
      -0.4642946833514916,
      0.4323623458788347
    ],
    "hirshfeld": [
      -0.2357155811151017,
      0.19092949436354678,
      0.19090439506261547,
      -0.2912114810453623,
      0.1450934607557297
    ],
    "ie_ev": 13.045988753241552,
    "ea_ev": -0.5789344708240574,
    "eta_dscf": 6.812461612032805,
    "chi_dscf": 6.233527141208747,
    "eta_hl": 4.701893241240047,
    "homo_ev": -9.806444875677766,
    "lumo_ev": -0.4026583931976723,
    "f_plus": [
      -0.17973076248636488,
      -0.3686363851705857,
      -0.3686688002038643,
      -0.03781141982485181,
      -0.04515504532711323
    ],
    "f_minus": [
      -0.3419813067444837,
      -0.10629708101669355,
      -0.10630970286915487,
      -0.3704543540526881,
      -0.07495750790095657
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        0.44194052342807133,
        0.3258891418584445,
        1.3317402154828791e-11
      ],
      [
        -0.1837035747540811,
        1.0564884694033216,
        -6.053421020302781e-11
      ],
      [
        -0.06510459685044627,
        -0.4914934421936037,
        8.482697887987248e-11
      ],
      [
        3.0749507279933677,
        0.5282297867517762,
        -1.2893643266874135e-11
      ],
      [
        2.1360390688304993,
        0.45610815696033946,
        -3.878919725045644e-12
      ]
    ],
    "symbols": [
      "O",
      "H",
      "H",
      "F",
      "H"
    ]
  },
  "nh3_hcl": {
    "mid": "nh3_hcl",
    "ok": true,
    "message": "",
    "energy_ha": -517.4356309326005,
    "dipole_debye": [
      3.138199105564199e-05,
      -4.601148032288515e-12,
      -4.772619109047447
    ],
    "dipole_norm_debye": 4.7726191091506225,
    "mulliken": [
      -0.6731605908215554,
      0.24734824298004232,
      0.2473502333232911,
      0.24735023332329864,
      -0.3765568566868218,
      0.307668737881749
    ],
    "hirshfeld": [
      -0.19019648500936448,
      0.12749994291426003,
      0.1275375705744588,
      0.12753757057445003,
      -0.26530881895142855,
      0.07293694551795826
    ],
    "ie_ev": 10.843795041218996,
    "ea_ev": -0.7889786686761775,
    "eta_dscf": 5.816386854947587,
    "chi_dscf": 5.027408186271409,
    "eta_hl": 3.8784236603377478,
    "homo_ev": -7.843278782912613,
    "lumo_ev": -0.08643146223711702,
    "f_plus": [
      -0.1130540838419627,
      -0.24036638176506075,
      -0.24045182616782235,
      -0.2404518261685612,
      -0.13471782017963463,
      -0.03092900001834953
    ],
    "f_minus": [
      -0.17043796066664463,
      -0.0650592779407888,
      -0.06754656771877299,
      -0.06754656793446101,
      -0.5776873759580496,
      -0.05172040250988641
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        -4.480248635106625e-05,
        -6.464491539138432e-14,
        0.049256383155469416
      ],
      [
        0.9478126578658965,
        2.7026846689894023e-13,
        -0.3108199678843322
      ],
      [
        -0.4739321949140829,
        0.8208458133151427,
        -0.31092416681144763
      ],
      [
        -0.4739321949130457,
        -0.8208458133162962,
        -0.31092416681045626
      ],
      [
        7.065211186573569e-06,
        2.4780003552229056e-12,
        3.1472788444296746
      ],
      [
        -4.304123232078171e-05,
        3.633529746868511e-14,
        1.8081310030226887
      ]
    ],
    "symbols": [
      "N",
      "H",
      "H",
      "H",
      "Cl",
      "H"
    ]
  },
  "acrolein": {
    "mid": "acrolein",
    "ok": true,
    "message": "",
    "energy_ha": -191.9916806198886,
    "dipole_debye": [
      2.348297030169143,
      -1.484727337382764,
      4.656457483482595e-14
    ],
    "dipole_norm_debye": 2.7782933985223606,
    "mulliken": [
      0.13238331986950147,
      -0.11659384296360287,
      -0.20356261563829925,
      -0.2758103151481386,
      0.06581684074988459,
      0.11775720662517442,
      0.147884155656962,
      0.13212525084851956
    ],
    "hirshfeld": [
      0.1318633864725065,
      -0.05435341874708932,
      -0.0388062816421737,
      -0.24774275970364457,
      0.04143479172945752,
      0.05044973768215488,
      0.05933577347278507,
      0.05783327035231878
    ],
    "ie_ev": 9.979490055664023,
    "ea_ev": 0.13408381010979725,
    "eta_dscf": 4.922703122777113,
    "chi_dscf": 5.05678693288691,
    "eta_hl": 2.5217024214548234,
    "homo_ev": -7.347588377345527,
    "lumo_ev": -2.304183534435881,
    "f_plus": [
      -0.17949593635450967,
      -0.11062044941618154,
      -0.19863719600575358,
      -0.18338614554735067,
      -0.09410506655923467,
      -0.0682773615645611,
      -0.07437204738737235,
      -0.09110508677261775
    ],
    "f_minus": [
      -0.1340130066754277,
      -0.06789559897557762,
      -0.12761601110674015,
      -0.3662990872712344,
      -0.13937564786713008,
      -0.057580171093191135,
      -0.04276276731761164,
      -0.06445431424230197
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        -0.0046976269363152275,
        0.05806981191960342,
        3.832649319026309e-15
      ],
      [
        1.4772971745577501,
        0.029286400790809446,
        5.025834176019661e-15
      ],
      [
        2.208566009012886,
        1.141475665888939,
        2.5177450593933973e-14
      ],
      [
        -0.6738753756908179,
        1.0640554182829574,
        -3.648181765638713e-15
      ],
      [
        -0.4925614798451604,
        -0.9374097039291183,
        -3.0301773138578315e-14
      ],
      [
        1.9431557567140978,
        -0.9504250106643081,
        1.1740497316018636e-15
      ],
      [
        1.7271887814498703,
        2.111940003238904,
        3.7628229233724065e-14
      ],
      [
        3.2902925456407015,
        1.1134823422819877,
        3.267469026838217e-14
      ]
    ],
    "symbols": [
      "C",
      "C",
      "C",
      "O",
      "H",
      "H",
      "H",
      "H"
    ]
  },
  "cyclohexenone": {
    "mid": "cyclohexenone",
    "ok": true,
    "message": "",
    "energy_ha": -308.7876006195119,
    "dipole_debye": [
      2.3591006519217728,
      -3.1734815428651917,
      0.6975007505991553
    ],
    "dipole_norm_debye": 4.015326672375506,
    "mulliken": [
      0.1932211381094877,
      -0.18976717495453688,
      -0.09450952632359488,
      -0.14359517772610442,
      -0.18893231618733708,
      -0.1578625427125031,
      -0.2943583154542857,
      0.11853548096983024,
      0.12101227020933003,
      0.10469258755117694,
      0.1106231007871038,
      0.10177230733624998,
      0.10326942172660103,
      0.10056224227461796,
      0.11533650439396947
    ],
    "hirshfeld": [
      0.1496046760309735,
      -0.06081976430226188,
      -0.009280260414264774,
      -0.05637855621217369,
      -0.056205784627879396,
      -0.06439913708843115,
      -0.2753420951955903,
      0.05280259654999986,
      0.05248945145269435,
      0.045977960336664125,
      0.04559216982648273,
      0.038263982515897466,
      0.04048536179978379,
      0.0487863881580608,
      0.04848853443571399
    ],
    "ie_ev": 9.048392226765175,
    "ea_ev": -0.30546720051490106,
    "eta_dscf": 4.676929713640038,
    "chi_dscf": 4.371462513125137,
    "eta_hl": 2.5637609563643577,
    "homo_ev": -6.785816722068977,
    "lumo_ev": -1.6582948093402614,
    "f_plus": [
      -0.13433693929724555,
      -0.09120126529359585,
      -0.15822069180567322,
      -0.029469815090634732,
      -0.01882037950015203,
      -0.02595600495149597,
      -0.18352918258978157,
      -0.05277835126007724,
      -0.08046561851286915,
      -0.04499478752857611,
      -0.04238408747737421,
      -0.021313022599181553,
      -0.036487152661474065,
      -0.04009833947550223,
      -0.03994467818680436
    ],
    "f_minus": [
      -0.089343894231936,
      -0.04723888933117326,
      -0.09211796831353602,
      -0.02434439261089061,
      -0.029456312825214326,
      -0.06188394397814001,
      -0.331004736008655,
      -0.041966659760157565,
      -0.055247902640398916,
      -0.03342603970066005,
      -0.03545444438606704,
      -0.025466723480658038,
      -0.047025514888203834,
      -0.045863128751807536,
      -0.04016473906477058
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        -0.235281253244681,
        0.11966852718849609,
        -0.19962462434090206
      ],
      [
        1.2331719023974894,
        0.27215715837236687,
        -0.18416283509122383
      ],
      [
        2.0567244357258496,
        -0.7634581325313157,
        0.011563422149220815
      ],
      [
        1.5851926070250124,
        -2.1772545969046178,
        0.17621245486729945
      ],
      [
        0.16881123799157188,
        -2.377517231864502,
        -0.3669484210086724
      ],
      [
        -0.7718156996508458,
        -1.268640113107614,
        0.10905059482466005
      ],
      [
        -0.9717471841832911,
        1.063801547708741,
        -0.40842253407528145
      ],
      [
        1.6066074820962877,
        1.2804626463029423,
        -0.3173915087962793
      ],
      [
        3.127344025686822,
        -0.5887510155387471,
        0.061659763895859206
      ],
      [
        1.6254363281256594,
        -2.4380681704225444,
        1.2426907054016338
      ],
      [
        2.2864283892261756,
        -2.8567794937785953,
        -0.3158716960034858
      ],
      [
        0.2062676013342321,
        -2.368980925855677,
        -1.4605411242094244
      ],
      [
        -0.21662656556077015,
        -3.3559396001331776,
        -0.0730908313792036
      ],
      [
        -0.8943280895509592,
        -1.3243118665335627,
        1.198207303083184
      ],
      [
        -1.767511503811761,
        -1.3546118712071753,
        -0.3264067004433642
      ]
    ],
    "symbols": [
      "C",
      "C",
      "C",
      "C",
      "C",
      "C",
      "O",
      "H",
      "H",
      "H",
      "H",
      "H",
      "H",
      "H",
      "H"
    ]
  },
  "pyridine": {
    "mid": "pyridine",
    "ok": true,
    "message": "",
    "energy_ha": -248.37899955126494,
    "dipole_debye": [
      -2.2314916641598255,
      5.062598435064417e-12,
      -6.014995864507443e-14
    ],
    "dipole_norm_debye": 2.2314916641598255,
    "mulliken": [
      -0.2137685050234852,
      -0.038100030275615815,
      -0.09886505297593295,
      -0.103166391412441,
      -0.09886505291379155,
      -0.03810003025170605,
      0.11983931493444344,
      0.11400070368813453,
      0.12318502559053557,
      0.11400070370919646,
      0.11983931493066302
    ],
    "hirshfeld": [
      -0.1716602740962898,
      0.019400144988887646,
      -0.0491759569628023,
      -0.02802257199225,
      -0.049175956962966616,
      0.01940014498873399,
      0.049332632526214115,
      0.05263850567502182,
      0.05526729627725091,
      0.0526385056748464,
      0.049332632526243536
    ],
    "ie_ev": 9.689593742858534,
    "ea_ev": -0.9334811954087524,
    "eta_dscf": 5.311537469133643,
    "chi_dscf": 4.378056273724891,
    "eta_hl": 3.062667532757433,
    "homo_ev": -7.159869004351356,
    "lumo_ev": -1.0345339388364896,
    "f_plus": [
      -0.14636085348915717,
      -0.10028500806599894,
      -0.08536866529480314,
      -0.1501410971019821,
      -0.0853686652975938,
      -0.10028500807094787,
      -0.06521185156995479,
      -0.058982277455566834,
      -0.08378434641919119,
      -0.05898227745603579,
      -0.06521185156819964
    ],
    "f_minus": [
      -0.07052414927480477,
      -0.14424580538223442,
      -0.14286671009247343,
      -0.06216214773299544,
      -0.14286671009894825,
      -0.14424580538678544,
      -0.06191319622328939,
      -0.060836396492252476,
      -0.047580575774952116,
      -0.06083639649228667,
      -0.06191319622323688
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        1.3811746325504848,
        -5.7977756721195365e-12,
        5.729809912879745e-14
      ],
      [
        0.6889325198187561,
        1.139358931344456,
        3.896156504442629e-14
      ],
      [
        -0.7006662225511147,
        1.193628573902371,
        6.923436322407603e-15
      ],
      [
        -1.4099747562128515,
        -3.4861778630085557e-12,
        -1.4790916826086877e-14
      ],
      [
        -0.70066622255224,
        -1.1936285739101136,
        -1.7051501169656855e-14
      ],
      [
        0.6889325198178757,
        -1.1393589313555574,
        1.8573373307197518e-14
      ],
      [
        1.272787275051552,
        2.054281326344422,
        6.280369929401018e-14
      ],
      [
        -1.2090336310726206,
        2.1490965970434903,
        4.08531979737282e-15
      ],
      [
        -2.492901648941889,
        -2.7821441778356124e-12,
        -2.369677996057984e-14
      ],
      [
        -1.2090336310755272,
        -2.149096597050271,
        -3.4957449646250323e-14
      ],
      [
        1.2727872750493472,
        -2.0542813263563917,
        2.3639060113628017e-14
      ]
    ],
    "symbols": [
      "N",
      "C",
      "C",
      "C",
      "C",
      "C",
      "H",
      "H",
      "H",
      "H",
      "H"
    ]
  },
  "aniline": {
    "mid": "aniline",
    "ok": true,
    "message": "",
    "energy_ha": -287.7184981600121,
    "dipole_debye": [
      1.3358071023485845,
      -2.1116595173797747e-12,
      0.976246055382262
    ],
    "dipole_norm_debye": 1.6545201646804877,
    "mulliken": [
      0.29656724659266054,
      -0.22197639609148734,
      -0.09344492259178061,
      -0.14855248653332964,
      -0.0934449230125507,
      -0.22197639569180794,
      -0.4521139845777249,
      0.09489574107933219,
      0.10321778311305196,
      0.10173774773997735,
      0.1032177831060701,
      0.09489574113395494,
      0.21848853286753345,
      0.2184885328660926
    ],
    "hirshfeld": [
      0.0415577038133339,
      -0.07232175125965057,
      -0.048322452009744055,
      -0.07010043167501312,
      -0.04832245200972629,
      -0.07232175125968787,
      -0.1891428318337267,
      0.041096001063931964,
      0.04581603619155672,
      0.04175132225236022,
      0.04581603619173169,
      0.041096001063810506,
      0.12170376488411516,
      0.1217037648842012
    ],
    "ie_ev": 7.805478640618953,
    "ea_ev": -1.0779310670834146,
    "eta_dscf": 4.441704853851184,
    "chi_dscf": 3.3637737867677693,
    "eta_hl": 2.73910874008078,
    "homo_ev": -5.729412827178876,
    "lumo_ev": -0.2511953470173156,
    "f_plus": [
      -0.030918592027214586,
      -0.049556380460686,
      -0.04361867613245529,
      -0.04484237348305431,
      -0.04361867604608349,
      -0.049556380434992775,
      -0.05285018984051071,
      -0.09957784412279247,
      -0.05433932446655487,
      -0.05739961221185763,
      -0.05433932425590804,
      -0.09957784427099703,
      -0.1598781599550695,
      -0.1598781603638899
    ],
    "f_minus": [
      -0.07467593835371034,
      -0.08060982037554609,
      -0.06303498693246112,
      -0.13070950881516108,
      -0.06303498693245135,
      -0.0806098203757113,
      -0.162562834039238,
      -0.04249335303942814,
      -0.04285011230563218,
      -0.055267914443748345,
      -0.04285011230557145,
      -0.04249335303941948,
      -0.059400824466057434,
      -0.05940082446589612
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        1.3828245087141353,
        1.771789660264586e-12,
        0.040560133017403084
      ],
      [
        0.6677333237829274,
        1.2030909314348361,
        0.025321264874410394
      ],
      [
        -0.719641419013295,
        1.197741175812363,
        -0.0026733390478438967
      ],
      [
        -1.4267909516925414,
        1.5911604946061622e-13,
        -0.017099774929601144
      ],
      [
        -0.7196414190133146,
        -1.1977411758119823,
        -0.0026733390478050436
      ],
      [
        0.6677333237828034,
        -1.203090931431297,
        0.025321264874544277
      ],
      [
        2.7770713733385195,
        1.8741018859023384e-12,
        0.009884788605689405
      ],
      [
        1.2062853667487152,
        2.144081498261525,
        0.03146401455061456
      ],
      [
        -1.251965460474169,
        2.141070100486597,
        -0.012497300356476945
      ],
      [
        -2.5084603948848065,
        7.953252917708744e-14,
        -0.0381177727931619
      ],
      [
        -1.2519654604732149,
        -2.1410701004867465,
        -0.012497300356248667
      ],
      [
        1.206285366749553,
        -2.144081498257375,
        0.03146401455063171
      ],
      [
        3.217639150048423,
        0.8359942719184712,
        0.3603088315625564
      ],
      [
        3.2176391500485506,
        -0.8359942719148076,
        0.36030883156213556
      ]
    ],
    "symbols": [
      "C",
      "C",
      "C",
      "C",
      "C",
      "C",
      "N",
      "H",
      "H",
      "H",
      "H",
      "H",
      "H",
      "H"
    ]
  },
  "acetone": {
    "mid": "acetone",
    "ok": true,
    "message": "",
    "energy_ha": -193.23514120527182,
    "dipole_debye": [
      -2.8240264469371117,
      -0.00018469612330057085,
      -2.091916158443383e-12
    ],
    "dipole_norm_debye": 2.8240264529768315,
    "mulliken": [
      0.23242981684380037,
      -0.2950047949304029,
      -0.33325708389837505,
      -0.33326489156101147,
      0.13038185323467189,
      0.1303818532350387,
      0.10377570029380623,
      0.13038434913846397,
      0.1303843491394281,
      0.10378884850458014
    ],
    "hirshfeld": [
      0.17437560780950978,
      -0.27120601130516775,
      -0.10244633243097567,
      -0.10244022674498066,
      0.05491988867536923,
      0.05491988867540587,
      0.04102531206190507,
      0.05492042934285202,
      0.05492042934286723,
      0.0410312557608542
    ],
    "ie_ev": 9.611884473838932,
    "ea_ev": -1.239921602789445,
    "eta_dscf": 5.425903038314189,
    "chi_dscf": 4.185981435524743,
    "eta_hl": 3.072419788143958,
    "homo_ev": -6.982734213290566,
    "lumo_ev": -0.83789463700265,
    "f_plus": [
      -0.19821611788182647,
      -0.22660503954722522,
      -0.06633847981163754,
      -0.06634064715512356,
      -0.08836260357169357,
      -0.08836260490348846,
      -0.044512215689866075,
      -0.08836493936961798,
      -0.08836494071158729,
      -0.044511155172258454
    ],
    "f_minus": [
      -0.1157112827163509,
      -0.3715768778026316,
      -0.08665632679567814,
      -0.08665476921017223,
      -0.055036123069785337,
      -0.05503612306976202,
      -0.05962765613374943,
      -0.0550371590094364,
      -0.05503715900942463,
      -0.05962189621162506
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        0.019227246169403134,
        1.5794977227797494e-05,
        1.742950103571196e-12
      ],
      [
        1.2282136210283523,
        8.424605594761775e-05,
        2.3723858410793613e-12
      ],
      [
        -0.7509767819995825,
        1.3089546615593013,
        1.7798359642867333e-12
      ],
      [
        -0.7509966233368646,
        -1.3089382461785928,
        8.73944486566515e-13
      ],
      [
        -0.45691844945294346,
        1.8886332811729751,
        0.8771893061739034
      ],
      [
        -0.4569184494524049,
        1.888633281173357,
        -0.8771893061699234
      ],
      [
        -1.831431359892836,
        1.177558725822078,
        1.3623526290202937e-12
      ],
      [
        -0.45692416247611306,
        -1.8886328451978596,
        0.8771895008762614
      ],
      [
        -0.4569241624756511,
        -1.8886328451969903,
        -0.8771895008749337
      ],
      [
        -1.8314485661836852,
        -1.1775335683468373,
        6.121627537805146e-13
      ]
    ],
    "symbols": [
      "C",
      "O",
      "C",
      "C",
      "H",
      "H",
      "H",
      "H",
      "H",
      "H"
    ]
  },
  "ch3cn": {
    "mid": "ch3cn",
    "ok": true,
    "message": "",
    "energy_ha": -132.81015553191097,
    "dipole_debye": [
      -4.002684933581909,
      0.0035088721181134406,
      -9.782429105204027e-13
    ],
    "dipole_norm_debye": 4.002686471572206,
    "mulliken": [
      -0.2551837886895978,
      -0.20638221770961884,
      0.0029554450935593835,
      0.15286551873921073,
      0.1528725212833384,
      0.1528725212831138
    ],
    "hirshfeld": [
      -0.05481618212680317,
      0.07753083515135195,
      -0.236288752842845,
      0.07124316125250729,
      0.07116435035605706,
      0.07116435035604796
    ],
    "ie_ev": 12.25344764062727,
    "ea_ev": -0.9401058815356116,
    "eta_dscf": 6.596776761081441,
    "chi_dscf": 5.656670879545829,
    "eta_hl": 4.852993410099779,
    "homo_ev": -9.23280906589577,
    "lumo_ev": 0.473177754303787,
    "f_plus": [
      -0.19008101026842095,
      -0.13129332892548184,
      -0.10403793873463218,
      -0.19142981207147858,
      -0.19156798923327,
      -0.1915679892369202
    ],
    "f_minus": [
      -0.09600810239916324,
      -0.28086527011189055,
      -0.3827100414938762,
      -0.06130022973310156,
      -0.08955827384733483,
      -0.08955827385438586
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        0.009937162998379595,
        0.002138299552260654,
        4.4594887164224866e-13
      ],
      [
        1.4649232412405422,
        0.0008524463138326379,
        8.67517071861625e-13
      ],
      [
        2.614420450373025,
        -0.00016633672419975033,
        1.1822292245394362e-12
      ],
      [
        -0.3652799199609437,
        1.025881355501765,
        2.7488990946463757e-13
      ],
      [
        -0.36660652854786824,
        -0.509280106485968,
        0.8863080600079419
      ],
      [
        -0.3666065285473397,
        -0.5092801064860785,
        -0.8863080600072084
      ]
    ],
    "symbols": [
      "C",
      "C",
      "N",
      "H",
      "H",
      "H"
    ]
  },
  "bf3": {
    "mid": "bf3",
    "ok": true,
    "message": "",
    "energy_ha": -324.71418189293706,
    "dipole_debye": [
      0.001153631172677723,
      -0.0025894763752755253,
      -4.578962232253439e-13
    ],
    "dipole_norm_debye": 0.002834828527562796,
    "mulliken": [
      0.6599106634719236,
      -0.21994999419618821,
      -0.2199737779113331,
      -0.21998689136440497
    ],
    "hirshfeld": [
      0.4586107363101366,
      -0.15337513850253615,
      -0.1526806654941204,
      -0.15256244786050743
    ],
    "ie_ev": 15.207882180666875,
    "ea_ev": -0.5939480428717109,
    "eta_dscf": 7.900915111769293,
    "chi_dscf": 7.306967068897582,
    "eta_hl": 5.966497709258406,
    "homo_ev": -11.901402139469303,
    "lumo_ev": 0.03159327904750883,
    "f_plus": [
      -0.6384395833789434,
      -0.12072793175947893,
      -0.12034138979171516,
      -0.12049718446412427
    ],
    "f_minus": [
      -0.15853180323820126,
      -0.2803481299955024,
      -0.28088250763493505,
      -0.28023755980118104
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        -0.011016530548339438,
        -0.000394961551661847,
        -1.3411236314609745e-13
      ],
      [
        1.3048987414302373,
        0.000621154227722162,
        -2.8352206076968692e-14
      ],
      [
        -0.6688144815749731,
        1.1391970606530588,
        -4.227811252149715e-14
      ],
      [
        -0.6696876307865012,
        -1.139581820900847,
        -5.841241358925888e-14
      ]
    ],
    "symbols": [
      "B",
      "F",
      "F",
      "F"
    ]
  },
  "bh3": {
    "mid": "bh3",
    "ok": true,
    "message": "",
    "energy_ha": -26.623802444062648,
    "dipole_debye": [
      4.355265404085671e-06,
      3.6102272060056196e-06,
      1.571952276298006e-15
    ],
    "dipole_norm_debye": 5.6570378484688135e-06,
    "mulliken": [
      -0.030958861862114162,
      0.010322679047705896,
      0.010318236385351565,
      0.010317946429059255
    ],
    "hirshfeld": [
      0.16412476877222737,
      -0.054552235530649806,
      -0.05478590421762641,
      -0.05478648244023998
    ],
    "ie_ev": 13.142619675035244,
    "ea_ev": -0.1412817930053964,
    "eta_dscf": 6.64195073402032,
    "chi_dscf": 6.500668941014924,
    "eta_hl": 3.7623271133660703,
    "homo_ev": -9.745308361137184,
    "lumo_ev": -2.220654134405043,
    "f_plus": [
      -0.6160877289390623,
      -0.1279972837312897,
      -0.12795849747848465,
      -0.1279584262057909
    ],
    "f_minus": [
      -0.3602098193254495,
      -0.1668895772090555,
      -0.16700760282304072,
      -0.30589275150409057
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        -2.8639817382362453e-05,
        2.1051841807155713e-06,
        -8.543817262928399e-16
      ],
      [
        1.1893981398815154,
        -3.508640307288597e-06,
        -4.552929528242895e-16
      ],
      [
        -0.5947505292858213,
        1.0300681788189918,
        -2.1061387853912957e-15
      ],
      [
        -0.5947456675712381,
        -1.0300667753628534,
        1.526260155364162e-15
      ]
    ],
    "symbols": [
      "B",
      "H",
      "H",
      "H"
    ]
  },
  "alcl3": {
    "mid": "alcl3",
    "ok": true,
    "message": "",
    "energy_ha": -1623.3583894658973,
    "dipole_debye": [
      -0.0007431097677042744,
      -8.662616822121489e-05,
      -9.860094067608337e-13
    ],
    "dipole_norm_debye": 0.0007481418447581921,
    "mulliken": [
      0.6018463124037581,
      -0.2006350701893389,
      -0.20060753561372024,
      -0.20060370660069893
    ],
    "hirshfeld": [
      0.5478512753061402,
      -0.18208352915753778,
      -0.182884706319129,
      -0.18288066008102533
    ],
    "ie_ev": 11.298458207368565,
    "ea_ev": 0.31027871767720666,
    "eta_dscf": 5.494089744845679,
    "chi_dscf": 5.804368462522886,
    "eta_hl": 3.73510415629036,
    "homo_ev": -9.076572466302334,
    "lumo_ev": -1.6063641537216138,
    "f_plus": [
      -0.4226526791650329,
      -0.19244573350576388,
      -0.19244830649608957,
      -0.1924535006434347
    ],
    "f_minus": [
      -0.11514122604091881,
      -0.29501821367354353,
      -0.29475618426429406,
      -0.29508442568258175
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        0.0023835644715806737,
        -1.2443276473144548e-05,
        -2.8978239709116053e-13
      ],
      [
        2.0814899174742685,
        1.6509642304593082e-05,
        1.8833370746820729e-13
      ],
      [
        -1.0369577108014365,
        1.8006672592557642,
        -2.9107339212058165e-13
      ],
      [
        -1.0369800382524694,
        -1.800675056920398,
        -2.5752280720868192e-14
      ]
    ],
    "symbols": [
      "Al",
      "Cl",
      "Cl",
      "Cl"
    ]
  },
  "f_minus": {
    "mid": "f_minus",
    "ok": true,
    "message": "scipy-bfgs fallback: a and b must be different",
    "energy_ha": -99.8763345541276,
    "dipole_debye": [
      -2.7812664081349165e-15,
      3.694961962827499e-15,
      9.038942825168442e-16
    ],
    "dipole_norm_debye": 4.7122406150077254e-15,
    "mulliken": [
      -1.0000000000000053
    ],
    "hirshfeld": [
      -1.000000000019229
    ],
    "ie_ev": 2.8894198093056764,
    "ea_ev": -8.766799737985487,
    "eta_dscf": 5.828109773645582,
    "chi_dscf": -2.938689964339905,
    "eta_hl": 10.677841249825983,
    "homo_ev": 1.5878429325232053,
    "lumo_ev": 22.94352543217517,
    "f_plus": [
      -1.0000000002825242
    ],
    "f_minus": [
      -1.0000000000517684
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        0.0,
        0.0,
        0.0
      ]
    ],
    "symbols": [
      "F"
    ]
  },
  "i_minus": {
    "mid": "i_minus",
    "ok": true,
    "message": "scipy-bfgs fallback: a and b must be different",
    "energy_ha": -297.8965560315793,
    "dipole_debye": [
      4.224235457035313e-13,
      -1.8035178995619056e-13,
      -1.327079798128389e-14
    ],
    "dipole_norm_debye": 4.595046617654769e-13,
    "mulliken": [
      -0.9999999999999929
    ],
    "hirshfeld": [
      -0.9999999999999893
    ],
    "ie_ev": 3.215152252942389,
    "ea_ev": -4.482867590256342,
    "eta_dscf": 3.8490099215993654,
    "chi_dscf": -0.6338576686569766,
    "eta_hl": 5.271594160896697,
    "homo_ev": -0.5891527149547958,
    "lumo_ev": 9.954035606838598,
    "f_plus": [
      -0.9999917629916375
    ],
    "f_minus": [
      -1.0000000000000036
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        0.0,
        0.0,
        0.0
      ]
    ],
    "symbols": [
      "I"
    ]
  },
  "ag_plus": {
    "mid": "ag_plus",
    "ok": true,
    "message": "scipy-bfgs fallback: a and b must be different",
    "energy_ha": -146.73746614097814,
    "dipole_debye": [
      4.4429192853487595e-15,
      -1.1712343356975977e-16,
      4.642495081991828e-16
    ],
    "dipole_norm_debye": 4.468643785387048e-15,
    "mulliken": [
      0.9999999999999964
    ],
    "hirshfeld": [
      1.0
    ],
    "ie_ev": 21.75193791414631,
    "ea_ev": 7.933374072224897,
    "eta_dscf": 6.909281920960707,
    "chi_dscf": 14.842655993185604,
    "eta_hl": 3.2533400621897837,
    "homo_ev": -17.14943087952199,
    "lumo_ev": -10.642750755142423,
    "f_plus": [
      -0.9999999999991118
    ],
    "f_minus": [
      -0.9999999999999929
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        0.0,
        0.0,
        0.0
      ]
    ],
    "symbols": [
      "Ag"
    ]
  },
  "clf": {
    "mid": "clf",
    "ok": true,
    "message": "",
    "energy_ha": -560.0327528271248,
    "dipole_debye": [
      -0.9975619625461489,
      2.391111150903939e-13,
      -8.526803185283277e-13
    ],
    "dipole_norm_debye": 0.9975619625461489,
    "mulliken": [
      0.17538997176600546,
      -0.17538997176600368
    ],
    "hirshfeld": [
      0.10065186337154586,
      -0.10065388765753802
    ],
    "ie_ev": 12.72877927813255,
    "ea_ev": 0.8430069898691461,
    "eta_dscf": 5.942886144131702,
    "chi_dscf": 6.7858931340008475,
    "eta_hl": 2.8445983662343393,
    "homo_ev": -9.181897829508866,
    "lumo_ev": -3.492701097040188,
    "f_plus": [
      -0.6986670635188865,
      -0.30133281125144684
    ],
    "f_minus": [
      -0.7360440564559063,
      -0.26395599832860306
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        -0.00632276406073473,
        -2.9502639466561633e-13,
        -9.663728303862468e-13
      ],
      [
        1.6346302683955574,
        5.897513240642419e-14,
        6.841033119321175e-13
      ]
    ],
    "symbols": [
      "Cl",
      "F"
    ]
  },
  "ibr": {
    "mid": "ibr",
    "ok": true,
    "message": "",
    "energy_ha": -2871.994377794513,
    "dipole_debye": [
      -0.7675081481905618,
      1.266488141430191e-12,
      -2.5238156063282033e-13
    ],
    "dipole_norm_debye": 0.7675081481905618,
    "mulliken": [
      0.12092911440270271,
      -0.12092911440273468
    ],
    "hirshfeld": [
      0.05608434942231,
      -0.05608624534973927
    ],
    "ie_ev": 9.946782709570687,
    "ea_ev": 1.8212847729689192,
    "eta_dscf": 4.062748968300884,
    "chi_dscf": 5.884033741269803,
    "eta_hl": 1.7427677717705767,
    "homo_ev": -7.443552326756453,
    "lumo_ev": -3.9580167832153,
    "f_plus": [
      -0.5692206641365232,
      -0.4307792835080093
    ],
    "f_minus": [
      -0.5967983338696214,
      -0.40320168864445094
    ],
    "anion_unbound": false,
    "coords_ang": [
      [
        -0.01719344401907892,
        1.4067300835160634e-12,
        -2.8052492896165096e-15
      ],
      [
        2.482986036822819,
        -1.6005286990518799e-12,
        2.2129989895791903e-13
      ]
    ],
    "symbols": [
      "I",
      "Br"
    ]
  }
}


==> anc/Molecular_Descriptors_EEM_data_and_code/data/dipoles.csv <==
mid,tier,exp_debye,dft_debye,dft_dx,dft_dy,dft_dz,eem_P,vec_abs_P,cos_P,eem_L,vec_abs_L,cos_L,eem_Q,vec_abs_Q,cos_Q,eem_Lfit,vec_abs_Lfit,cos_Lfit,signed_dft,signed_P,signed_L,signed_Q,signed_Lfit
hf,B1,1.826,1.932411136994865,-1.932411136994865,2.090672997685402e-13,-1.04592126037169e-13,2.203359751966106,0.270948614971241,1.0,0.020481102135678973,1.952892239130544,-1.0,0.006440916695696345,1.9388520536905614,-1.0,0.01861944270177804,1.9510305796966432,-1.0,-1.932411136994865,-2.203359751966106,0.020481102135678973,0.006440916695696345,0.01861944270177804
hcl,B1,1.109,1.2396362327238026,-1.2396362327238026,5.0289819878002286e-15,-1.0118839467172446e-14,1.0701768436822714,0.16945938904153124,1.0,0.028260791292632658,1.2678970240164353,-1.0,0.008924149582395131,1.2485603823061977,-1.0,0.025778418959560963,1.2654146516833635,-1.0,-1.2396362327238026,-1.0701768436822714,0.028260791292632658,0.008924149582395131,0.025778418959560963
hbr,B1,0.827,0.9221873428557912,-0.9221873428557912,-1.1194126222789214e-15,-5.1405534475827754e-14,0.4253902479333547,0.49679709492243646,1.0,0.18876910344585432,1.1109564463016455,-1.0,0.1837184254515767,1.1059057683073679,-1.0,0.1983311502283812,1.1205184930841723,-1.0,-0.9221873428557912,-0.4253902479333547,0.18876910344585432,0.1837184254515767,0.1983311502283812
hi,B1,0.448,0.4617542845039614,-0.4617542845039614,-3.9871374986278315e-13,-2.812850826748738e-13,0.47640838925942447,0.9381626737633859,-1.0,0.23273826974499492,0.6944925542489563,-1.0,0.20790591837543898,0.6696602028794003,-1.0,0.2245210092617302,0.6862752937656915,-1.0,-0.4617542845039614,0.47640838925942447,0.23273826974499492,0.20790591837543898,0.2245210092617302
lif,B1,6.327,6.129312463127141,-6.129312463127141,-1.382936239397184e-14,1.1507298018025387e-14,9.865738598458844,3.736426135331703,1.0,4.664097844697119,1.4652146184300214,1.0,6.140097818666234,0.010785355539093544,1.0,6.041263861105971,0.08804860202116949,1.0,-6.129312463127141,-9.865738598458844,-4.664097844697119,-6.140097818666234,-6.041263861105971
licl,B1,7.129,6.934279930505662,-6.934279930505662,3.819856954871741e-14,-1.7929058441369993e-15,12.532581134586477,5.5983012040808156,1.0,8.027804103765465,1.0935241732598033,1.0,11.26212332086415,4.327843390358488,1.0,11.054102339195204,4.119822408689542,1.0,-6.934279930505662,-12.532581134586477,-8.027804103765465,-11.26212332086415,-11.054102339195204
nacl,B1,9.001,8.588632836600475,-8.588632836600475,-8.379992452411868e-14,-1.3741475425929248e-14,12.962916194270028,4.374283357669553,1.0,9.283402547751301,0.6947697111508262,1.0,13.132997408273555,4.54436457167308,1.0,12.918109243775035,4.32947640717456,1.0,-8.588632836600475,-12.962916194270028,-9.283402547751301,-13.132997408273555,-12.918109243775035
kcl,B1,10.269,10.148249590748717,-10.148249590748717,-7.38317728209812e-15,5.312194897660792e-14,15.535659347614004,5.387409756865287,1.0,17.41081875039401,7.2625691596452935,1.0,24.07980180598505,13.931552215236332,1.0,23.930252135112738,13.78200254436402,1.0,-10.148249590748717,-15.535659347614004,-17.41081875039401,-24.07980180598505,-23.930252135112738
co,B1,0.11,0.10697311333485934,0.10697311333485934,-2.6667806536831186e-14,1.7436005767479843e-14,1.2786382814775887,1.385611394812448,-1.0,0.5366119921083284,0.6435851054431878,-1.0,0.7121548281872132,0.8191279415220726,-1.0,0.6952454430439611,0.8022185563788204,-1.0,0.10697311333485934,-1.2786382814775887,-0.5366119921083284,-0.7121548281872132,-0.6952454430439611
no,B1,0.159,0.12984586137397067,0.12984586137397067,-2.3650123093332427e-14,-1.2362551062452851e-14,0.1787259362229368,0.30857179759690745,-1.0,0.17570084759178392,0.3055467089657546,-1.0,0.231365331618628,0.36121119299259863,-1.0,0.22583084156266273,0.3556767029366334,-1.0,0.12984586137397067,-0.1787259362229368,-0.17570084759178392,-0.231365331618628,-0.22583084156266273
n2,B1,0.0,9.939717371871565e-13,9.933106985184968e-13,1.6974485564638726e-14,-3.202401248072599e-14,1.0417485747217262e-18,9.939706961313953e-13,,0.0,9.939717371871565e-13,,4.070370007866987e-16,9.935649709962733e-13,,4.082266686601094e-16,9.935637821202348e-13,,9.933106985184968e-13,1.0417485747217262e-18,0.0,4.070370007866987e-16,4.082266686601094e-16
f2,B1,0.0,4.090645094347886e-12,-4.0906340584443555e-12,-9.400378023537712e-15,1.3858933947938402e-15,0.0,4.090645094347886e-12,,2.714170736289143e-16,4.090916510689324e-12,,3.251633420473991e-16,4.0909702568127646e-12,,3.2645392647981386e-16,4.090318641302197e-12,,-4.0906340584443555e-12,0.0,2.714170736289143e-16,3.251633420473991e-16,-3.2645392647981386e-16
cl2,B1,0.0,1.2847698069903239e-12,1.2642136162962687e-12,7.32679410401039e-14,2.1686216392171497e-13,0.0,1.2847698069903239e-12,,5.366068450241359e-16,1.2842417893608296e-12,,5.679994657210763e-18,1.2847642178754218e-12,,6.962152962110695e-16,1.284084737061774e-12,,1.2642136162962687e-12,0.0,5.366068450241359e-16,5.679994657210763e-18,6.962152962110695e-16
lih,B1,5.882,5.717489299344657,-5.717489299344657,-2.3056582118383297e-14,-1.509088295669849e-14,6.385172684453012,0.6676833851083552,1.0,6.73635660966969,1.0188673103250325,1.0,7.253839684934541,1.5363503855898841,1.0,7.13646535111036,1.4189760517657026,1.0,-5.717489299344657,-6.385172684453012,-6.73635660966969,-7.253839684934541,-7.13646535111036
h2o,B2,1.855,2.063254514262984,1.2632632797141052,1.6313139111625765,3.8061231937623124e-14,0.31952624565859733,1.74372826860472,0.9999999999991176,0.08054133449922374,2.1437958487621045,-0.9999999999986728,0.08492627426140213,2.1481807885242987,-0.999999999998934,0.09563538329153544,2.1588898975544217,-0.9999999999989367,,,,,
nh3,B2,1.472,1.6737557152976155,5.647392811756258e-05,1.5598006809104253e-14,-1.6737557143448765,0.04109680179083837,1.632658913506821,0.9999999999989547,0.23262539520904144,1.9063811105064603,-0.9999999999990378,0.30499459186151845,1.9787503071589296,-0.999999999999209,0.30922395239651973,1.9829796676939286,-0.9999999999992091,,,,,
ch4,B2,0.0,1.373248130795029e-13,3.2392962389506116e-14,-2.6064697949969278e-14,-1.3087945520871227e-13,1.898379974599476e-14,1.2002200968064157e-13,,9.54604638478842e-15,1.281217456701663e-13,,1.4134922310452296e-14,1.2442883402767107e-13,,1.3727309767402002e-14,1.2461583974502018e-13,,,,,,
h2s,B2,0.974,1.1111477337041076,0.7711662371672114,0.7999699499163319,-7.650087631104232e-14,1.4897735679807953,2.600921301684883,-0.9999999999999685,0.1406981352167573,1.2518458689208611,-0.9999999999999704,0.15369400758565313,1.2648417412897566,-0.9999999999999691,0.1729814198734651,1.284129153577568,-0.9999999999999692,,,,,
ph3,B2,0.574,0.6192422891843361,0.00010266737253651632,-1.0485650679897414e-05,-0.6192422805846826,1.9143968341252224,2.53363911135783,-0.9999999744563534,0.5579428696059784,1.1771851512779474,-0.9999999744040511,0.7886152628310835,1.4078575441776544,-0.9999999774043326,0.799280124455386,1.418522405754588,-0.9999999774011846,,,,,
h2o2,B2,1.573,1.79873305093305,-0.000402403124561416,1.012368457096824,-1.4867920277113538,0.2965366284486987,1.502196422485501,0.9999999999967623,0.08611073895488533,1.884843789887521,-0.999999999994961,0.08442708252169293,1.883160133454418,-0.9999999999959732,0.09498235294224854,1.8937154038749362,-0.9999999999959855,,,,,
h2co,B2,2.332,2.330599233045978,-2.330599231246687,9.157975674708538e-05,-4.753439751845239e-15,0.306272594481909,2.024326638699098,0.9999999996170587,0.24305643265428348,2.573655665466146,-0.9999999989363344,0.19492695821207623,2.5255261907723163,-0.9999999972996856,0.2042440023462933,2.5348432349297028,-0.999999997536742,,,,,
ch3oh,B2,1.7,1.701131832057619,-0.9036330460898697,1.4412830492495408,-1.3707570558415338e-12,0.33594542215432854,1.485426259178111,0.7001183168631873,0.3081578478061139,1.861075348996782,-0.4528569017681729,0.3187115904701247,1.8481702601095866,-0.3876149433516004,0.3193571071110641,1.855123207959832,-0.41015042416640496,,,,,
ch3nh2,B2,1.31,1.3448789273795299,-0.2930011342813918,-0.45917482275737875,1.2296374045892806,0.4399152815046868,1.3743832990623428,0.09574801550484591,0.3045334471266711,1.5161934658323273,-0.48515733794719124,0.34154566125588276,1.5390616467747649,-0.48260584445670535,0.3398456870718431,1.5417312609524993,-0.49528450919280553,,,,,
hcn,B2,2.984,3.0306864125404362,-3.0306864125404362,1.718381292655036e-14,-4.078211041020487e-15,0.08504605473195119,3.1157324672723874,-1.0,0.381898898704529,3.4125853112449653,-1.0,0.31770553189974376,3.34839194444018,-1.0,0.3231566588055606,3.353843071345997,-1.0,,,,,
co2,B2,0.0,5.052614208586738e-10,-5.052614122431664e-10,2.118279734948735e-14,-9.087054559038992e-14,8.07402948802379e-14,5.053408768133419e-10,,1.9712883246722998e-14,5.052804182245851e-10,,3.4190472516688874e-14,5.052947496255131e-10,,3.375465463182665e-14,5.052943496811701e-10,,,,,,
so2,B2,1.633,1.7598686960495362,-0.8893230935609125,-1.518631707358418,1.8203573290072599e-13,1.7314880843651426,0.028381443591461327,0.9999999922517584,1.6632649532339722e-16,1.7598686960495362,,5.679687808271827e-16,1.7598686960495369,,5.665651699991186e-16,1.7598686960495369,,,,,,
ch3f,B3,1.858,1.869117108105782,-1.8691157784250911,0.0022294968237929072,-1.7343426653994732e-12,2.3235453186663175,0.4544282107968262,0.9999999999752757,0.21177220593267876,2.0808893140298377,-0.9999999999546676,0.18981129767732213,2.058928405758117,-0.9999999998549902,0.20104007140199684,2.0701571794835214,-0.9999999998663608,,,,,
ch3cl,B3,1.892,1.9504056834421961,-1.9504048675197054,0.0017840288843538174,-5.521804507322759e-12,1.3332177505994145,0.6171879528034051,0.9999999952623225,0.2573208617713169,2.2077265431321247,-0.9999999908441545,0.19688312382356196,2.147288798133323,-0.9999999489326182,0.2185054965526889,2.1689111722683165,-0.9999999606775021,,,,,
ch3br,B3,1.822,1.952091758833258,-1.9520910506260543,0.0016628200113679198,-1.3564283489808801e-12,0.45749543517601154,1.4945963359773842,0.9999999793817176,0.5002580393912239,2.452349797517918,-0.999999998225648,0.470758744132136,2.422850500824949,-0.999999994356714,0.49112589347467317,2.4432176503894167,-0.9999999951108406,,,,,
ch3i,B3,1.62,1.7223321642442817,-1.7223316614048068,0.001316097621640276,-4.352299403023005e-12,0.9141882185099778,2.636520382013307,-0.9999999987592942,0.6034533542804794,2.3257855178701314,-0.9999999985351109,0.5410881659069271,2.263420329844662,-0.9999999992554782,0.5660281627966034,2.2883603266852917,-0.9999999991653138,,,,,
phf,B3,1.6,1.5404828871016765,-1.5404828871016765,1.7744325103963684e-12,-6.527839005771603e-14,2.8854927775063115,1.345009890404635,1.0,0.19998070082060937,1.7404635879222858,-1.0,0.11285286554210634,1.6533357526437829,-1.0,0.1275747260725634,1.66805761317424,-1.0,,,,,
phcl,B3,1.69,1.7154174398281326,-1.7154174398281326,-5.660863147943001e-12,2.1918095082714264e-14,2.2612810249151294,0.5458635850869968,1.0,0.08455190551545741,1.7999693453435899,-1.0,0.1025146915764549,1.6129027482516776,1.0,0.07019712976983253,1.6452203100583,1.0,,,,,
phbr,B3,1.7,1.830238774498107,-1.830238774498107,-2.669759858148324e-11,1.6987155280323873e-12,1.137335319655691,0.692903454842416,1.0,0.3434011597847921,2.173639934282899,-1.0,0.22025894780629174,2.0504977223043985,-1.0,0.25333373184176555,2.0835725063398725,-1.0,,,,,
phi,B3,1.7,1.6833840364237516,-1.6833840364237516,3.843381280945634e-12,2.6266789352855024e-14,0.8185167093910247,2.501900745814776,-1.0,0.34546765718411426,2.0288516936078658,-1.0,0.21081343000220798,1.8941974664259595,-1.0,0.2534709610139761,1.9368549974377276,-1.0,,,,,
h2o_dimer,B4,,3.818868494006674,3.30941542181928,1.9056563542101495,1.3320678029521484e-12,0.41236946683342646,3.414862074965296,0.9818872489181225,0.10160980429822203,3.918511804874619,-0.9801366588281951,0.10842472890376376,3.925301191261643,-0.9811106785673205,0.12211536490211505,3.938749408892813,-0.9811223838874825,,,,,
hf_dimer,B4,,3.4182920706314577,3.0508464341811368,1.5417706428603901,1.1256079248420911e-13,2.65970282730892,0.9528498443291147,0.981715887008109,0.02460596873774399,3.442558981254405,-0.9861219872048202,0.007773997809056333,3.4259260768393,-0.9819517432591527,0.022474320423070304,3.440361061969477,-0.9818472829338692,,,,,
h2o_hf,B4,,4.8268612976184695,-4.812709885677696,-0.3693420403193036,2.2046572629461026e-11,3.1469126457948295,1.6799486641254515,0.9999999986394468,0.07655349757821817,4.903414794685831,-0.999999993220964,0.05642006478419003,4.883281361254749,-0.9999999794164051,0.07896160214153758,4.90582289889366,-0.9999999888487603,,,,,
nh3_hcl,B4,,4.7726191091506225,3.138199105564199e-05,-4.601148032288515e-12,-4.772619109047447,1.9834210729497845,2.7891980372007694,0.999999999705369,0.2914404072922858,5.064059516296375,-0.9999999994665073,0.3025910965824191,5.075210205437531,-0.9999999989614813,0.33691655362308165,5.109535662532044,-0.9999999992320944,,,,,
acrolein,B5,,2.7782933985223606,2.348297030169143,-1.484727337382764,4.656457483482595e-14,0.46723549691291905,2.3119939930015283,0.998333124789665,0.20035219701722765,2.9595010827116255,-0.8978841801775267,0.12698467391231502,2.878064841211829,-0.7769513264613253,0.13657810624271588,2.8897600571734476,-0.8079310249965946,,,,,
cyclohexenone,B5,,4.015326672375506,2.3591006519217728,-3.1734815428651917,0.6975007505991553,0.5003070568769158,3.9722762792934536,0.14788633114846558,0.6867253270922608,4.580383068429424,-0.7952105082509171,0.7154632199896169,4.572990666691391,-0.7444792731706222,0.7206523898794363,4.583180866954798,-0.7539528838574809,,,,,
pyridine,B5,,2.2314916641598255,-2.2314916641598255,5.062598435064417e-12,-6.014995864507443e-14,0.01765365358372084,2.2491453177435465,-1.0,0.18421625115464021,2.415707915314466,-1.0,0.1349944659475208,2.3664861301073463,-1.0,0.13970324612645646,2.371194910286282,-1.0,,,,,
aniline,B5,,1.6545201646804877,1.3358071023485845,-2.1116595173797747e-12,0.976246055382262,0.08976992502679688,1.567613534526879,0.969807064052995,0.15392097501960197,1.771499811995656,-0.7403498979020539,0.18635357000001715,1.8090366029197047,-0.811558586403465,0.18958469669875133,1.8117897250447594,-0.8116809220790708,,,,,
acetone,B5,,2.8240264529768315,-2.8240264469371117,-0.00018469612330057085,-2.091916158443383e-12,0.12682236474036399,2.69720409037817,0.9999999838709704,0.3932444628617839,3.2172709140378823,-0.999999994783182,0.3830999955750431,3.207126446493407,-0.9999999938978994,0.39283184855389525,3.216858299513393,-0.9999999941502916,,,,,
ch3cn,B5,,4.002686471572206,-4.002684933581909,0.0035088721181134406,-9.782429105204027e-13,0.614938019080731,4.617624489441354,-0.9999999977270575,0.943954425449684,4.9466408967877875,-0.9999999996935125,0.9879621034311639,4.990648574569297,-0.9999999994521942,0.9902771656900963,4.992963636841476,-0.9999999994699064,,,,,
bf3,B6,,0.002834828527562796,0.001153631172677723,-0.0025894763752755253,-4.578962232253439e-13,0.011343449665404718,0.008510083030973514,0.999613152159953,0.0013957280622257156,0.0014400663600734264,0.999648569841502,0.002208228029521628,0.0006300847032163408,0.9996502727169406,0.002120906001655012,0.0007168340070795702,0.9996535811526668,,,,,
bh3,B6,,5.6570378484688135e-06,4.355265404085671e-06,3.6102272060056196e-06,1.571952276298006e-15,8.824154477078063e-05,8.26878714863841e-05,0.9828888274014996,1.945564629919356e-05,1.39698667215574e-05,0.9783957673848374,3.209218182746453e-05,2.656418242680202e-05,0.9811647601004643,3.099484440271398e-05,2.546852300494569e-05,0.9810617638571028,,,,,
alcl3,B6,,0.0007481418447581921,-0.0007431097677042744,-8.662616822121489e-05,-9.860094067608337e-13,0.0024229319703802407,0.0016748485129201806,0.9999460537607653,0.00038578303307204874,0.00036240229885961566,0.9999453992010616,0.0006456191336954709,0.00010279085407396865,0.9999430106384132,0.0006216368186643561,0.00012671644093413786,0.999942444700409,,,,,
f_minus,B6,,4.7122406150077254e-15,-2.7812664081349165e-15,3.694961962827499e-15,9.038942825168442e-16,0.0,4.7122406150077254e-15,,0.0,4.7122406150077254e-15,,0.0,4.7122406150077254e-15,,0.0,4.7122406150077254e-15,,,,,,
i_minus,B6,,4.595046617654769e-13,4.224235457035313e-13,-1.8035178995619056e-13,-1.327079798128389e-14,0.0,4.595046617654769e-13,,0.0,4.595046617654769e-13,,0.0,4.595046617654769e-13,,0.0,4.595046617654769e-13,,,,,,
ag_plus,B6,,4.468643785387048e-15,4.4429192853487595e-15,-1.1712343356975977e-16,4.642495081991828e-16,0.0,4.468643785387048e-15,,0.0,4.468643785387048e-15,,0.0,4.468643785387048e-15,,0.0,4.468643785387048e-15,,,,,,
h_plus,B6,,,,,,,,,,,,,,,,,,,,,,
clf,B7,0.888,0.9975619625461489,-0.9975619625461489,2.391111150903939e-13,-8.526803185283277e-13,1.7902907277346602,0.7927287651885113,1.0,0.0,0.9975619625461489,,3.8934097817710086e-16,0.9975619625461494,,0.0,0.9975619625461489,,-0.9975619625461489,-1.7902907277346602,0.0,3.8934097817710086e-16,0.0
ibr,B7,0.737,0.7675081481905618,-0.7675081481905618,1.266488141430191e-12,-2.5238156063282033e-13,1.5338825811706824,0.7663744329801206,1.0,9.922466409165335e-18,0.7675081481905618,,8.991676181097167e-16,0.7675081481905627,,9.086016541263917e-16,0.7675081481905609,,-0.7675081481905618,-1.5338825811706824,9.922466409165335e-18,8.991676181097167e-16,-9.086016541263917e-16


==> anc/Molecular_Descriptors_EEM_data_and_code/data/eem_mol.csv <==
mid,tier,tag,ok,message,chi_star,eta_mol,cond,dipole_x,dipole_y,dipole_z,dipole_norm,charges,hess_min_eig,nocoulomb_ok,nocoulomb_chi_mol,nocoulomb_dipole_norm,nocoulomb_charges,sanderson_ok,sanderson_chi_mol,sanderson_dipole_norm,sanderson_charges,f_plus,f_minus
hf,B1,P,1,,8.502056696547053,11.749511452522201,279.57831157059206,-2.203359751966106,0.0,0.0,2.203359751966106,"[0.49618674514232824, -0.4961867451423283]",3.2605570197888483,1,8.723257936719305,0.5348183620020297,"[0.12043869914903521, -0.12043869914903516]",1,8.644062781998134,0.5336688254066828,"[0.12017982865766028, -0.12017982865766028]",,
hf,B1,L,1,,7.1657046273549145,12.144558462622095,305.42979799986267,0.020481102135678973,0.0,0.0,0.020481102135678973,"[-0.004612252446093749, 0.004612252446093727]",3.7815026830917446,1,7.160676548330603,0.0054064444105544575,"[-0.0012175070605115188, 0.0012175070605116589]",1,7.158852008815879,0.005465552106184474,"[-0.0012308178487664364, 0.0012308178487664364]",,
hf,B1,Q,1,,7.17246223543727,11.76945062041294,280.70034248550223,0.006440916695696345,0.0,0.0,0.006440916695696345,"[-0.001450465584713846, 0.0014504655847138357]",3.281439456517254,1,7.171775928829576,0.0015691014561878783,"[-0.0003533546183953755, 0.00035335461839548413]",1,7.171553305570029,0.001572517268618249,"[-0.0003541238440520429, 0.0003541238440520429]",,
hf,B1,Lfit,1,,7.165148495080046,11.760602378061906,280.2005871225518,0.01861944270177804,0.0,0.0,0.01861944270177804,"[-0.004193015081770103, 0.004193015081770199]",3.2721191630457724,1,7.1632156474369175,0.004528612168749183,"[-0.001019823172325167, 0.0010198231723251353]",1,7.162581314523553,0.004538111404252072,"[-0.0010219623576040318, 0.0010219623576040318]",,
hcl,B1,P,1,,8.036454523555028,9.022355314410515,175.3832160467193,-1.0701768436822714,0.0,0.0,1.0701768436822714,"[0.1737916371677135, -0.17379163716771348]",3.2045946460734793,1,7.820786515405659,0.3089743028068625,"[0.050175959463667597, -0.05017595946366769]",1,7.7131656658586705,0.31859679052248563,"[0.05173860577170242, -0.05173860577170242]",,
hcl,B1,L,1,,7.155002764352927,10.00715287424064,204.63287090261238,0.028260791292632658,0.0,0.0,0.028260791292632658,"[-0.00458941829604744, 0.004589418296047415]",3.800317137145946,1,7.157647588035022,0.008949335226458188,"[-0.0014533295405806312, 0.0014533295405806995]",1,7.158852008815879,0.00899298043605607,"[-0.0014604173153492553, 0.0014604173153492553]",,
hcl,B1,Q,1,,7.169205874819053,9.181303721368929,179.67451283436176,0.008924149582395131,0.0,0.0,0.008924149582395131,"[-0.0014492395115909256, 0.0014492395115909286]",3.2842155916485956,1,7.170867511448632,0.002611408175724065,"[-0.0004240802862176527, 0.000424080286217611]",1,7.171553305570029,0.002666905411535543,"[-0.0004330927737582432, 0.0004330927737582432]",,
hcl,B1,Lfit,1,,7.155764718832905,9.168037830390633,179.31117131182523,0.025778418959560963,0.0,0.0,0.025778418959560963,"[-0.004186292817888163, 0.0041862928178881716]",3.2773734654617614,1,7.160598198737413,0.0075347464424101,"[-0.0012236070399022252, 0.0012236070399023055]",1,7.162581314523553,0.007696634449367489,"[-0.0012498968834296015, 0.0012498968834296015]",,
hbr,B1,P,1,,7.51906694388032,8.261064433679826,153.620599680342,-0.4253902479333547,0.0,0.0,0.4253902479333547,"[0.06215733524941761, -0.06215733524941767]",3.317263347481293,1,7.425053600646665,0.1325350735898226,"[0.019365810667853877, -0.019365810667854064]",1,7.379626729708998,0.13882815290437797,"[0.020285345242533066, -0.020285345242533066]",,
hbr,B1,L,1,,7.0293802902171105,9.039952971985892,173.31453906010103,0.18876910344585432,0.0,0.0,0.18876910344585432,"[-0.027582636190226554, 0.027582636190226495]",3.7296763184822748,1,7.05882907924132,0.06259948213007796,"[-0.009146935116878448, 0.009146935116878342]",1,7.07269206664707,0.06382225940302934,"[-0.009325605354993707, 0.009325605354993707]",,
hbr,B1,Q,1,,7.029641367980408,8.484027077537021,158.97875637822654,0.1837184254515767,0.0,0.0,0.1837184254515767,"[-0.026844639287729562, 0.026844639287729677]",3.423327056661391,1,7.067060269801599,0.05821367610359432,"[-0.008506088231338638, 0.008506088231338619]",1,7.083820451572783,0.06029299894159258,"[-0.008809915522540361, 0.008809915522540361]",,
hbr,B1,Lfit,1,,7.017991418594913,8.486446122647827,159.03799139831668,0.1983311502283812,0.0,0.0,0.1983311502283812,"[-0.02897982700600013, 0.028979827006000092]",3.4245247557707086,1,7.058348262764206,0.06285567444970924,"[-0.00918436952440659, 0.009184369524406513]",1,7.076376492110023,0.06508949193632108,"[-0.009510771323873943, 0.009510771323873943]",,
hi,B1,P,1,,6.798363158343301,7.320008460628237,129.63201380646623,0.47640838925942447,1.6450451690389795e-13,5.3159180636853423e-14,0.47640838925942447,"[-0.06139761187707541, 0.061397611877075264]",3.4297860871462698,1,6.909000009799717,0.1614886649854154,"[-0.020812014647211316, 0.020812014647211476]",1,6.962550071637955,0.17341845703467595,"[-0.022349478635100783, 0.022349478635100783]",,
hi,B1,L,1,,6.991675137452842,7.320008460628237,129.63201380646623,0.23273826974499492,8.036486655695888e-14,2.5969684836397142e-14,0.23273826974499492,"[-0.029994379353726983, 0.02999437935372706]",3.4297860871462698,1,7.045724205350297,0.07889154204559606,"[-0.010167227085209446, 0.010167227085209542]",1,7.07269206664707,0.08489939649505773,"[-0.010941495389500764, 0.010941495389500764]",,
hi,B1,Q,1,,7.011375505305732,7.320008460628237,129.63201380646623,0.20790591837543898,7.179021913736427e-14,2.319881118712316e-14,0.20790591837543898,"[-0.026794085014340663, 0.02679408501434061]",3.4297860871462698,1,7.059657728555346,0.07047409314770367,"[-0.009082419865019158, 0.009082419865019122]",1,7.083820451572783,0.07585702364389388,"[-0.009776150464264274, 0.009776150464264274]",,
hi,B1,Lfit,1,,6.998194175938331,7.320008460628237,129.63201380646623,0.2245210092617302,7.752743443664242e-14,2.5052776477480593e-14,0.2245210092617302,"[-0.028935371617468245, 0.02893537161746828]",3.4297860871462698,1,7.05033494027111,0.07610612840638149,"[-0.009808254091884305, 0.009808254091884521]",1,7.076376492110023,0.08190762120421799,"[-0.010555927330097057, 0.010555927330097057]",,
lif,B1,P,1,,0.6254311622025436,4.1926322204516335,80.27922897668434,-9.865738598458844,0.0,0.0,9.865738598458844,"[1.315535412003582, -1.3155354120035818]",2.8152502708835603,1,4.886157503321973,2.9554759678651785,"[0.3940944974621126, -0.39409449746211234]",1,5.593464575527202,3.3219141070803637,"[0.44295676394478395, -0.44295676394478395]",,
lif,B1,L,1,,1.4903403727335398,2.4552693145603564,59.644811992533235,-4.664097844697119,0.0,0.0,4.664097844697119,"[0.6219286897290319, -0.6219286897290319]",3.0919458159066746,1,4.043667861076071,1.4697362366387736,"[0.19598026506654254, -0.19598026506654245]",1,4.851240546773311,2.0713684108232546,"[0.276204205954661, -0.276204205954661]",,
lif,B1,Q,1,,0.8158375816893166,1.4931470463712442,43.58662150175705,-6.140097818666234,0.0,0.0,6.140097818666234,"[0.8187441855476681, -0.8187441855476681]",2.3872908834064663,1,4.009395953513861,1.6798888587602823,"[0.22400282146890232, -0.22400282146890232]",1,4.831852382639415,2.380027295498348,"[0.3173619650993281, -0.3173619650993281]",,
lif,B1,Lfit,1,,0.9277846817197966,1.5835441311461536,44.516418569091094,-6.041263861105971,0.0,0.0,6.041263861105971,"[0.8055652866967201, -0.80556528669672]",2.389593806721114,1,4.047881945278651,1.6537353949525995,"[0.2205154183269889, -0.220515418326989]",1,4.856296239575687,2.3306870835814117,"[0.31078275206173256, -0.31078275206173256]",,
licl,B1,P,1,,2.6844936056098696,4.758651859025552,63.339211567314614,-12.532581134586477,0.0,0.0,12.532581134586477,"[1.2935515715564163, -1.2935515715564163]",2.042939808592505,1,4.790641682126164,3.624330226711081,"[0.37408559420080173, -0.37408559420080184]",1,4.991092730955417,3.72394569884106,"[0.3843674147724203, -0.3843674147724203]",,
licl,B1,L,1,,2.1775634737894185,3.4254257408621074,53.69471965135693,-8.027804103765465,0.0,0.0,8.027804103765465,"[0.828590575481282, -0.8285905754812819]",2.320772003571311,1,4.275935965301126,2.4882170226862943,"[0.2568215601801875, -0.2568215601801874]",1,4.851240546773311,2.968455682678252,"[0.3063894398279295, -0.3063894398279295]",,
licl,B1,Q,1,,1.5816899759065899,2.7379179850038367,41.11012715120308,-11.26212332086415,0.0,0.0,11.26212332086415,"[1.1624211456777997, -1.1624211456777995]",1.6814736528732863,1,4.270037378306061,2.9226952925559426,"[0.3016662767442782, -0.30166627674427776]",1,4.831852382639415,3.45022126203254,"[0.35611492060504546, -0.35611492060504546]",,
licl,B1,Lfit,1,,1.6955403825385802,2.8111165150379227,41.76139129951838,-11.054102339195204,0.0,0.0,11.054102339195204,"[1.1409502399749054, -1.1409502399749054]",1.6871671984944223,1,4.306492314374359,2.874175075476993,"[0.2966582578548948, -0.29665825785489475]",1,4.856296239575687,3.380381837221795,"[0.3489064376317161, -0.3489064376317161]",,
nacl,B1,P,1,,2.8462128978003665,4.591149818304664,58.91726860632679,-12.962916194270028,0.0,0.0,12.962916194270028,"[1.142218989003693, -1.142218989003693]",2.384252298567936,1,4.636589730850844,4.432343607944273,"[0.3905530946054364, -0.3905530946054366]",1,4.855217150475044,4.569942986728837,"[0.4026775750053264, -0.4026775750053264]",,
nacl,B1,L,1,,1.7571906297655708,1.9425921855523984,35.30132748194306,-9.283402547751301,0.0,0.0,9.283402547751301,"[0.8180010202714973, -0.8180010202714975]",2.350815906515323,1,4.043667857991437,3.1508908117681873,"[0.27763870903290644, -0.2776387090329062]",1,4.851240546773311,4.4406986429907285,"[0.3912892931228714, -0.3912892931228714]",,
nacl,B1,Q,1,,0.9790355841281798,1.1385805480716344,25.80297744385231,-13.132997408273555,0.0,0.0,13.132997408273555,"[1.1572055853371248, -1.1572055853371248]",1.6890521051456722,1,4.009395952560623,3.731620003881168,"[0.3288092867608892, -0.328809286760889]",1,4.831852382639415,5.286872061192059,"[0.46584931740868374, -0.46584931740868374]",,
nacl,B1,Lfit,1,,1.087856794402084,1.1985049168364776,26.171661438553414,-12.918109243775035,0.0,0.0,12.918109243775035,"[1.1382708534971662, -1.1382708534971662]",1.691138637245966,1,4.047881944425796,3.6730600755275002,"[0.3236493164920214, -0.3236493164920214]",1,4.856296239575687,5.17661634863288,"[0.4561342064996975, -0.4561342064996975]",,
kcl,B1,P,1,,2.054972952817503,3.820125307140336,47.90729906047524,-15.535659347614004,0.0,0.0,15.535659347614004,"[1.196818174286214, -1.1968181742862143]",2.4519666504481163,1,4.128849011929184,5.774229554206802,"[0.44482842461634203, -0.4448284246163421]",1,4.480070399440951,6.124313763795977,"[0.47179780745308, -0.47179780745308]",,
kcl,B1,L,1,,-2.437465731982146,-1.0173399867560866,32.82287740509505,-17.41081875039401,0.0,0.0,17.41081875039401,"[1.3412745377218267, -1.3412745377218267]",2.094600188841177,1,2.0115131760690312,5.968204209487626,"[0.45977161998362776, -0.45977161998362776]",1,3.2974670258509584,13.068456568557766,"[1.0067526573001293, -1.0067526573001293]",,
kcl,B1,Q,1,,-3.691609137730509,-1.6164996916851162,36.69377934347799,-24.07980180598505,0.0,0.0,24.07980180598505,"[1.8550319487430718, -1.8550319487430709]",1.5270179669516504,1,2.011286160886507,6.969275569926151,"[0.536890998770358, -0.5368909987703581]",1,3.280345085438616,14.785487101652038,"[1.1390272715814458, -1.1390272715814458]",,
kcl,B1,Lfit,1,,-3.6045477577418192,-1.5705032849879397,36.255844380457965,-23.930252135112738,0.0,0.0,23.930252135112738,"[1.8435111139942069, -1.8435111139942073]",1.525546395490207,1,2.039393712803294,6.922329380981165,"[0.5332744125099581, -0.5332744125099582]",1,3.300903459955084,14.542026103483012,"[1.1202718045092803, -1.1202718045092803]",,
co,B1,P,1,,6.644956259962395,9.511386728761673,187.8425879563309,-1.2786382814775887,0.0,0.0,1.2786382814775887,"[0.23665082992315917, -0.23665082992315917]",2.7009852456783943,1,6.838111809369345,0.31176401926939107,"[0.05770139606255362, -0.05770139606255355]",1,6.870725697312114,0.3133288750200056,"[0.057991020123914376, -0.057991020123914376]",,
co,B1,L,1,,6.465122459045668,11.190377568558278,259.66298454411304,-0.5366119921083284,0.0,0.0,0.5366119921083284,"[0.09931633920142537, -0.09931633920142525]",4.266557531290068,1,6.5662877699074595,0.16856593897696728,"[0.031198244205216337, -0.0311982442052163]",1,6.599031088842002,0.1700074537332936,"[0.03146504027129128, -0.03146504027129128]",,
co,B1,Q,1,,6.44691808831953,10.160615600812127,215.22464094871174,-0.7121548281872132,0.0,0.0,0.7121548281872132,"[0.13180587001472677, -0.13180587001472688]",3.2953860473093437,1,6.575594987857669,0.19424573395591618,"[0.035951069833901575, -0.03595106983390161]",1,6.6095998695298785,0.19595655360094102,"[0.03626770894498478, -0.03626770894498478]",,
co,B1,Lfit,1,,6.449495628831975,10.170491781516061,215.41947472276735,-0.6952454430439611,0.0,0.0,0.6952454430439611,"[0.1286762749716185, -0.12867627497161843]",3.2964932353968086,1,6.573130788544004,0.1896690381875199,"[0.035104013346084456, -0.035104013346084595]",1,6.605908230578146,0.1912910189896217,"[0.03540421013238233, -0.03540421013238233]",,
no,B1,P,1,,7.441953407301886,11.080723621160377,252.2223176008276,-0.1787259362229368,0.0,0.0,0.1787259362229368,"[0.03249953100219829, -0.03249953100219827]",4.192665118483815,1,7.4154603519269005,0.05614896362461203,"[0.010210129669054893, -0.01021012966905468]",1,7.402070600925087,0.056644303473560226,"[0.010300202285921184, -0.010300202285921184]",,
no,B1,L,1,,6.858064653829772,11.929833098863654,287.80865023143053,-0.17570084759178392,0.0,0.0,0.17570084759178392,"[0.031949448771100515, -0.031949448771100494]",4.963055736455445,1,6.8710173734818785,0.06034786100427471,"[0.010973657327375028, -0.010973657327374946]",1,6.875965579523491,0.06042848651463884,"[0.010988318273228818, -0.010988318273228818]",,
no,B1,Q,1,,6.871793509889407,10.888629673221585,240.2089416213119,-0.231365331618628,0.0,0.0,0.231365331618628,"[0.042071480651774094, -0.04207148065177402]",3.871546888215632,1,6.888243936631834,0.06962728965395616,"[0.01266102898398115, -0.012661028983981247]",1,6.893401681837534,0.06972333160204974,"[0.012678493255454892, -0.012678493255454892]",,
no,B1,Lfit,1,,6.862401240191517,10.883707660074228,239.95718281114034,-0.22583084156266273,0.0,0.0,0.22583084156266273,"[0.04106508877068268, -0.04106508877068274]",3.865379322236424,1,6.878177961631028,0.06790292810523454,"[0.012347471014746241, -0.01234747101474631]",1,6.883131324352885,0.06799364727902035,"[0.012363967392738524, -0.012363967392738524]",,
n2,B1,P,1,,7.2670650000000006,12.152770264609913,297.3762874658715,1.0417485747217262e-18,0.0,0.0,1.0417485747217262e-18,"[6.11098441874488e-17, 0.0]",4.7627194707801666,1,7.267065,0.0,"[0.0, 0.0]",1,7.267065,0.0,"[0.0, 0.0]",,
n2,B1,L,1,,6.7192268,11.690844433043729,275.34805534818986,0.0,0.0,0.0,0.0,"[0.0, 0.0]",4.2828479339125405,1,6.7192268,0.0,"[0.0, 0.0]",1,6.719226800000001,0.0,"[0.0, 0.0]",,
n2,B1,Q,1,,6.73244404,10.653156310935355,228.97511148356463,4.070370007866987e-16,0.0,0.0,4.070370007866987e-16,"[-5.677053454321809e-17, 7.761361601542974e-17]",3.3046248981292865,1,6.732444040000001,3.8065842789074987e-16,"[7.217753642894342e-17, 7.217753642894342e-17]",1,6.73244404,0.0,"[0.0, 0.0]",,
n2,B1,Lfit,1,,6.726229200000001,10.653570008305294,228.9927408930684,4.082266686601094e-16,0.0,0.0,4.082266686601094e-16,"[1.541046821978583e-17, 7.760585238908998e-17]",3.304986863389407,1,6.7262292,0.0,"[0.0, 0.0]",1,6.726229200000001,0.0,"[0.0, 0.0]",,
f2,B1,P,1,,10.41200485,11.164236953705847,251.2763938355459,0.0,0.0,0.0,0.0,"[0.0, 0.0]",5.7147866925883,1,10.41200485,0.0,"[0.0, 0.0]",1,10.41200485,0.0,"[0.0, 0.0]",,
f2,B1,L,1,,7.141432010000001,12.221285464427883,300.7163114127964,2.714170736289143e-16,0.0,0.0,2.714170736289143e-16,"[3.430838994840272e-17, 4.0050958131987223e-17]",7.1704503911442306,1,7.14143201,0.0,"[0.0, 0.0]",1,7.14143201,0.0,"[0.0, 0.0]",,
f2,B1,Q,1,,7.16679527,11.208725003381362,253.26708400188366,3.251633420473991e-16,0.0,0.0,3.251633420473991e-16,"[-2.855587948422022e-17, 4.8365858305009077e-17]",5.7732602332372736,1,7.16679527,0.0,"[0.0, 0.0]",1,7.166795269999999,0.0,"[0.0, 0.0]",,
f2,B1,Lfit,1,,7.14887441,11.188893408594263,252.3787091183989,-3.2645392647981386e-16,0.0,0.0,3.2645392647981386e-16,"[2.871297450795742e-17, -4.8558065243604017e-17]",5.747162342811475,1,7.14887441,0.0,"[0.0, 0.0]",1,7.14887441,0.0,"[0.0, 0.0]",,
cl2,B1,P,1,,8.290178,7.518159219473331,115.036743223958,0.0,0.0,0.0,0.0,"[0.0, 0.0]",3.6734975610533365,1,8.290178,0.0,"[0.0, 0.0]",1,8.290178000000001,0.0,"[0.0, 0.0]",,
cl2,B1,L,1,,7.141432010000001,8.589152439417324,149.54039209863075,5.366068450241359e-16,0.0,0.0,5.366068450241359e-16,"[4.9302811134330275e-17, 5.61523856520584e-17]",5.1367690011653515,1,7.14143201,0.0,"[0.0, 0.0]",1,7.14143201,0.0,"[0.0, 0.0]",,
cl2,B1,Q,1,,7.166795269999999,7.669018854865406,119.61934054042229,5.679994657210763e-18,0.0,0.0,5.679994657210763e-18,"[-9.249425978050019e-17, 0.0]",3.8670118102691835,1,7.16679527,0.0,"[0.0, 0.0]",1,7.166795269999999,0.0,"[0.0, 0.0]",,
cl2,B1,Lfit,1,,7.14887441,7.656161401330562,119.2252273198188,6.962152962110695e-16,0.0,0.0,6.962152962110695e-16,"[-4.3167688153223204e-17, 7.216976808409329e-17]",3.8503468373388747,1,7.14887441,0.0,"[0.0, 0.0]",1,7.14887441,0.0,"[0.0, 0.0]",,
lih,B1,P,1,,1.7181868125609763,4.298768423059452,76.55603076316696,-6.385172684453012,-2.44597728543895e-14,-1.2474263970854703e-14,6.385172684453012,"[0.835730359526894, -0.8357303595268942]",2.495680845172026,1,4.135154044067952,1.808995242249862,"[0.23677233473559986, -0.2367723347356]",1,4.6437030770053545,2.0647085133660714,"[0.270241647871969, -0.270241647871969]",,
lih,B1,L,1,,1.2565328821334891,2.6026101341270227,53.17566395233188,-6.73635660966969,-2.5805058168571834e-14,-1.3160347370938822e-14,6.73635660966969,"[0.8816954543779729, -0.8816954543779729]",2.2007724383346643,1,4.184676649640122,1.7795373563007248,"[0.23291670688780206, -0.23291670688780225]",1,4.8630741124310095,2.2566126881303985,"[0.29535923715205314, -0.29535923715205314]",,
lih,B1,Q,1,,0.7127977111154001,1.615358892474778,42.073400858391004,-7.253839684934541,-2.7787388029092052e-14,-1.4171317755032108e-14,7.253839684934541,"[0.9494267966474148, -0.9494267966474147]",2.0637084943449664,1,4.069425062081617,1.8480932830846606,"[0.24188972487341484, -0.24188972487341467]",1,4.835060249564534,2.4918876485005614,"[0.3261534594753726, -0.32615345947537255]",,
lih,B1,Lfit,1,,0.8251697050155847,1.7067291059544185,43.013526087906314,-7.13646535111036,-2.733776048005721e-14,-1.3942011752534933e-14,7.13646535111036,"[0.9340641276870343, -0.9340641276870346]",2.07554685758104,1,4.109800807849829,1.8240762892247957,"[0.2387462341793989, -0.23874623417939914]",1,4.865607466081617,2.449385942244777,"[0.3205905768400854, -0.3205905768400854]",,
h2o,B2,P,1,,7.247553577820113,10.094978980144125,309.75956189905423,0.19563513750922962,0.25263395384710885,1.4670811337020538e-15,0.31952624565859733,"[-0.11385367259097819, 0.05692677219497541, 0.056926900396002844]",2.1271151044598353,1,7.3018839288800725,0.05487379909065076,"[-0.01955264595747143, 0.009776322978735633, 0.009776322978735633]",1,7.295416806457024,0.05492705789857189,"[-0.01957162314936714, 0.00978581157468357, 0.00978581157468357]",,
h2o,B2,L,1,,7.175925703877554,10.217645773490247,333.85152435331395,-0.049312722024197814,-0.06368015396872125,-3.6980156429177994e-16,0.08054133449922374,"[0.028698508659950932, -0.014349234877350087, -0.014349273782600914]",3.2511308434894857,1,7.134489201532661,0.018277641663842086,"[0.006512693896048004, -0.0032563469480238623, -0.0032563469480238623]",1,7.129356599896844,0.01838795061862538,"[0.006551999210688931, -0.0032759996053444655, -0.0032759996053444655]",,
h2o,B2,Q,1,,7.16577631050497,10.186611091893301,321.3115302575383,-0.051997482972472614,-0.06714710585312159,-3.8993362454436676e-16,0.08492627426140213,"[0.030260951503997855, -0.015130457193183067, -0.01513049431081479]",2.601967973683373,1,7.138095850807022,0.01670153711803945,"[0.005951095926037814, -0.0029755479630189166, -0.0029755479630189166]",1,7.136727512950851,0.016710147573291645,"[0.005954164005628983, -0.0029770820028144915, -0.0029770820028144915]",,
h2o,B2,Lfit,1,,7.164307605953929,10.185783465560752,321.1509080479068,-0.05855430807929101,-0.07561428134072538,-4.3910380662488305e-16,0.09563538329153544,"[0.034076823939593125, -0.017038391096794923, -0.017038432842798223]",2.5945495044757707,1,7.133357375149225,0.018772249420874264,"[0.006688932657010699, -0.003344466328505364, -0.003344466328505364]",1,7.1318323451419765,0.01878153929303225,"[0.006692242826605424, -0.003346121413302712, -0.003346121413302712]",,
nh3,B2,P,1,,7.159536992850976,8.992897663753107,355.58346301239976,1.327219953976034e-06,7.832297303837083e-16,-0.0410968017694071,0.04109680179083837,"[-0.02299258536105239, 0.0076641827010074425, 0.007664201330022631, 0.0076642013300224476]",2.9602097341886875,1,7.196964468510424,0.008620897641611858,"[-0.004823166676614008, 0.001607722225538123, 0.001607722225538123, 0.001607722225538123]",1,7.198895322821782,0.00864432871921316,"[-0.00483627575149049, 0.0016120919171634966, 0.0016120919171634966, 0.0016120919171634966]",,
nh3,B2,L,1,,7.2539088377681775,9.026589506941487,352.8493455597252,-7.526282665423368e-06,-1.1665123644012677e-15,0.23262539508729005,0.23262539520904144,"[0.13014782229805127, -0.04338253914376982, -0.04338264157714073, -0.043382641577140536]",2.634049259884783,1,7.0682756547920835,0.04510378916003017,"[0.02523438995675381, -0.008411463318918047, -0.008411463318918047, -0.008411463318918047]",1,7.059207089496256,0.045171395612596366,"[0.02527221399813552, -0.008424071332711839, -0.008424071332711839, -0.008424071332711839]",,
nh3,B2,Q,1,,7.225492436919096,9.095868558075287,346.60567594938516,-9.907152498655814e-06,-9.665388162181933e-16,0.3049945917006112,0.30499459186151845,"[0.1706364943852572, -0.056878747737598725, -0.05687887332382924, -0.05687887332382912]",1.9509475168204302,1,7.06174246739874,0.04783124803063613,"[0.026760331834667958, -0.008920110611555909, -0.008920110611555909, -0.008920110611555909]",1,7.0626760335594705,0.04783551405804398,"[0.02676271856538775, -0.008920906188462582, -0.008920906188462582, -0.008920906188462582]",,
nh3,B2,Lfit,1,,7.226195984301655,9.095845128380466,346.608283327667,-1.0044519301794972e-05,-3.3328924697179074e-16,0.3092239522333817,0.30922395239651973,"[0.17300271094922712, -0.05766748542894146, -0.057667612760142754, -0.0576676127601428]",1.951206273865429,1,7.060142455295115,0.04849921711561191,"[0.027134043061224102, -0.009044681020408047, -0.009044681020408047, -0.009044681020408047]",1,7.061045548256065,0.04850333913834468,"[0.027136349225096095, -0.0090454497416987, -0.0090454497416987, -0.0090454497416987]",,
ch4,B2,P,1,,7.430814919731661,8.26554298161971,355.09747387498504,-2.932945373351759e-15,-4.266102361238922e-15,-1.8264250734054135e-14,1.898379974599476e-14,"[0.8627889857845118, -0.21569724644612626, -0.21569724644612773, -0.21569724644612936, -0.21569724644612837]",0.848514308900606,1,6.95385820414077,2.4170365061408e-15,"[0.0692781552443023, -0.017319538811075515, -0.017319538811075515, -0.017319538811075515, -0.017319538811075515]",1,6.9831719256330285,2.4207820385037887e-15,"[0.06979788510580474, -0.017449471276451186, -0.017449471276451186, -0.017449471276451186, -0.017449471276451186]",,
ch4,B2,L,1,,7.48683238508012,8.119954218583247,359.1480257367807,-1.9997354818307446e-16,-1.9997354818307447e-15,-9.332098915210141e-15,9.54604638478842e-15,"[0.42899160033079875, -0.10724790008269877, -0.10724790008269948, -0.10724790008270046, -0.10724790008270006]",1.8414004549060325,1,6.969188081650696,2.2357411845880924e-15,"[0.06450406858648611, -0.01612601714662147, -0.01612601714662147, -0.01612601714662147, -0.01612601714662147]",1,6.966964905553483,2.2422837573954916e-15,"[0.06449551512552851, -0.016123878781382127, -0.016123878781382127, -0.016123878781382127, -0.016123878781382127]",,
ch4,B2,Q,1,,7.47638564177333,8.210058013942795,356.47680184442726,-2.0663933312251028e-15,-1.1998412890984467e-15,-1.3931490523420854e-14,1.4134922310452296e-14,"[0.6635134143559155, -0.16587835358897732, -0.16587835358897884, -0.16587835358897976, -0.16587835358897937]",1.1897989926342778,1,6.9491733967154214,2.453470709657483e-15,"[0.07073711514853553, -0.01768427878713396, -0.01768427878713396, -0.01768427878713396, -0.01768427878713396]",1,6.967104978079431,2.4574432344612287e-15,"[0.0709560219493774, -0.01773900548734435, -0.01773900548734435, -0.01773900548734435, -0.01773900548734435]",,
ch4,B2,Lfit,1,,7.475061623076698,8.20840104846119,356.5192420266596,-1.6664462348589538e-15,-1.5997883854645957e-15,-1.3531543427054706e-14,1.3727309767402002e-14,"[0.6537015364420228, -0.16342538411050422, -0.1634253841105057, -0.16342538411050672, -0.16342538411050622]",1.2005258000026189,1,6.950885360010124,2.4423814876975787e-15,"[0.07020396926275702, -0.01755099231568922, -0.01755099231568922, -0.01755099231568922, -0.01755099231568922]",1,6.968416417389202,2.446343640363558e-15,"[0.07041520362682965, -0.017603800906707413, -0.017603800906707413, -0.017603800906707413, -0.017603800906707413]",,
h2s,B2,P,1,,6.471529670444615,8.082981402751978,210.8814331821275,-1.033942959353749,-1.0725610661668832,6.532186357595004e-14,1.4897735679807953,"[0.33421460104438144, -0.16710729316760442, -0.16710730787677705]",1.9104641090028562,1,6.758033476480439,0.29032512716504055,"[0.06513130494061378, -0.032565652470306794, -0.032565652470306794]",1,6.841702442147982,0.30098540821519526,"[0.0675228237960779, -0.033761411898038954, -0.033761411898038954]",,
h2s,B2,L,1,,7.1221347769803325,8.970268352801247,243.79316177282166,-0.0976482925223024,-0.10129548963775131,6.1691686434552426e-15,0.1406981352167573,"[0.03156410621037623, -0.01578205229622905, -0.015782053914147186]",2.955971762507713,1,7.12362317311416,0.03657257996049384,"[0.008204663100062428, -0.004102331550031141, -0.004102331550031141]",1,7.129356599896844,0.036848029024635784,"[0.008266457121018781, -0.004133228560509392, -0.004133228560509392]",,
h2s,B2,Q,1,,7.1088219842283635,8.516172171000642,225.25299501809886,-0.10666777823602551,-0.11065185517617354,6.738996587529232e-15,0.15369400758565313,"[0.034479589739112394, -0.017239794064120822, -0.017239795674991377]",2.2836126317752954,1,7.127590985370209,0.033818556868287594,"[0.007586827780111029, -0.003793413890055384, -0.003793413890055384]",1,7.136727512950851,0.03467354858934293,"[0.007778635933437086, -0.003889317966718543, -0.003889317966718543]",,
h2s,B2,Lfit,1,,7.100272761849643,8.511232070220778,225.07582767516774,-0.12005376152665,-0.12453780937828592,7.584688671689487e-15,0.1729814198734651,"[0.03880651226042303, -0.019403255224425105, -0.01940325703599785]",2.278329113251342,1,7.121561163705723,0.03800380229681394,"[0.008525742365005499, -0.004262871182502723, -0.004262871182502723]",1,7.1318323451419765,0.03896936646731384,"[0.008742356252486184, -0.004371178126243092, -0.004371178126243092]",,
ph3,B2,P,1,,6.752086179279843,8.144533227174643,267.38337366297435,-9.897060842372255e-05,0.0004059405680502158,1.9143967885278506,1.9143968341252224,"[0.518067941112858, -0.17268938346020934, -0.17268959639284417, -0.1726889612598043]",2.257910415159519,1,6.700075391431239,0.4110391440055975,"[0.11123409691350959, -0.03707803230450327, -0.03707803230450327, -0.03707803230450327]",1,6.74986940463114,0.4144633263495226,"[0.1121607381744415, -0.03738691272481383, -0.03738691272481383, -0.03738691272481383]",,
ph3,B2,L,1,,7.053212862730365,8.147688729671854,267.5770351186784,-2.8779341874782553e-05,0.00011842100896500418,0.5579428562965637,0.5579428696059784,"[0.15098871276228562, -0.050329583655550444, -0.05032964587585655, -0.0503294832308785]",2.27047286335565,1,7.03698163681267,0.12025736607076715,"[0.03254366331566941, -0.010847887771889799, -0.010847887771889799, -0.010847887771889799]",1,7.059207089496256,0.12177027886820628,"[0.03295308293223455, -0.010984360977411517, -0.010984360977411517, -0.010984360977411517]",,
ph3,B2,Q,1,,6.956075087590893,7.855212298277232,253.279172916004,-4.612806461993074e-05,0.00015807576875102248,0.7886152456390835,0.7886152628310835,"[0.2134125377898368, -0.07113816528937669, -0.07113823969706885, -0.07113613280339132]",1.5599029392894486,1,7.026258649166875,0.1295123129741331,"[0.03504820741029314, -0.011682735803431007, -0.011682735803431007, -0.011682735803431007]",1,7.0626760335594705,0.1336938847891944,"[0.036179810984576996, -0.012059936994859001, -0.012059936994859001, -0.012059936994859001]",,
ph3,B2,Lfit,1,,6.953148938113915,7.855693295226219,253.2990203485124,-4.674589705283654e-05,0.00016022372273694982,0.7992801070291923,0.799280124455386,"[0.21629862849993978, -0.07210020365620981, -0.0721002790850131, -0.07209814575871683]",1.5606385362699282,1,7.024175234039984,0.1313104961870558,"[0.03553482599319815, -0.011844941997732665, -0.011844941997732665, -0.011844941997732665]",1,7.061045548256065,0.13554194660304064,"[0.03667992755474174, -0.012226642518247247, -0.012226642518247247, -0.012226642518247247]",,
h2o2,B2,P,1,,7.3085099125216,8.727908318002894,308.85873466791514,-6.560313855714163e-05,0.16689751968733968,-0.24511055797367007,0.2965366284486987,"[-0.06148700749193726, -0.06148718655464505, 0.06148699017888631, 0.061487203867695905]",2.5614089254252503,1,7.362942653472393,0.07007500495216712,"[-0.014530105946517652, -0.014530105946517652, 0.014530105946517564, 0.014530105946517564]",1,7.355707181234335,0.07015180179529913,"[-0.014546029830758853, -0.014546029830758853, 0.014546029830758853, 0.014546029830758853]",,
h2o2,B2,L,1,,7.152037343017649,9.001171691815374,343.29533344714116,1.900034606611691e-05,-0.04846505149917394,0.07117722799832593,0.08611073895488533,"[0.01785510534685036, 0.017855150000469746, -0.017855093763279647, -0.01785516158404055]",3.6196524616824974,1,7.111910940244452,0.024182202335698663,"[0.005014198175193401, 0.005014198175193401, -0.005014198175193417, -0.005014198175193417]",1,7.105993000928551,0.024346125317790193,"[0.005048187731076929, 0.005048187731076929, -0.005048187731076929, -0.005048187731076929]",,
h2o2,B2,Q,1,,7.144989719546752,8.881808016280562,325.0403464356261,1.865477970355539e-05,-0.04751746298113436,0.0697855474074716,0.08442708252169293,"[0.017505996601161956, 0.017506043844317146, -0.017505988611530365, -0.017506051833948686]",3.0511847009307553,1,7.118564663075771,0.021683867268454834,"[0.00449616648555258, 0.00449616648555258, -0.004496166485552695, -0.004496166485552695]",1,7.1170159855943975,0.021696427275487287,"[0.00449877081263045, 0.00449877081263045, -0.00449877081263045, -0.00449877081263045]",,
h2o2,B2,Lfit,1,,7.140968959127359,8.879945493031828,324.8094698323821,2.098741386438342e-05,-0.053458206976740086,0.07851029892190162,0.09498235294224854,"[0.019694637026457767, 0.019694690230779775, -0.01969462808648452, -0.019694699170753047]",3.044003272553435,1,7.111420117914807,0.024366495951321992,"[0.005052411597541396, 0.005052411597541396, -0.0050524115975413945, -0.0050524115975413945]",1,7.109694770230479,0.024380041733911208,"[0.0050552203259358365, 0.0050552203259358365, -0.0050552203259358365, -0.0050552203259358365]",,
h2co,B2,P,1,,7.317374333465765,8.408777986014426,289.3195712311436,-0.3062725937951143,2.0510797187240494e-05,1.3764170227072095e-13,0.306272594481909,"[0.6663735293437136, -0.2548937856582035, -0.2057430152527773, -0.20573672843273272]",1.1627176100042078,1,6.993922699037818,0.17829783911190508,"[0.0732853384492519, -0.044884776771415655, -0.01420028083891789, -0.01420028083891789]",1,7.021857905650295,0.17761072024229127,"[0.07371893178783356, -0.044947334520876986, -0.014385798633478292, -0.014385798633478292]","[-0.0060293836441583926, 0.37311738594778493, 0.31645707684820185, 0.3164549208481716]","[-0.0060293836441583926, 0.37311738594778493, 0.316457076848202, 0.3164549208481716]"
h2co,B2,L,1,,7.210027902274978,8.761825532423412,321.9605903942353,0.24305643264861684,1.6597072460026817e-06,8.174069065921735e-14,0.24305643265428348,"[0.32964280919936784, -0.08011143686573143, -0.12476731293115143, -0.12476405940248504]",2.147990538549754,1,6.877984693369916,0.07059983598760596,"[0.05696472462342596, -0.010511243552249515, -0.023226740535588316, -0.023226740535588316]",1,6.881622082678448,0.0703599189302214,"[0.05698829011286769, -0.010546953737350097, -0.023220668187758794, -0.023220668187758794]","[-0.07661922481642786, 0.299690420034867, 0.38846563774516674, 0.38846316703639444]","[-0.07661922481642819, 0.299690420034867, 0.38846563774516685, 0.3884631670363945]"
h2co,B2,Q,1,,7.1707956688799745,8.592492316462021,303.5478294510574,0.19492695809811597,6.665422133293237e-06,1.124176913385095e-13,0.19492695821207623,"[0.47503013631350144, -0.1335451211397978, -0.170744720138517, -0.17074029503518678]",1.4994547644535434,1,6.8649030024908395,0.05395798762405407,"[0.06289021157308136, -0.014399756434530704, -0.02424522756927527, -0.02424522756927527]",1,6.887130562353627,0.05352003726520396,"[0.06316329317809109, -0.014540622148282174, -0.02431133551490446, -0.02431133551490446]","[-0.03456676418633148, 0.3355400495828914, 0.3495144734797492, 0.3495122411236908]","[-0.03456676418633153, 0.3355400495828913, 0.3495144734797491, 0.3495122411236908]"
h2co,B2,Lfit,1,,7.168085267019915,8.589591470978075,303.50358607403973,0.20424400224882006,6.3100433962436355e-06,1.1088052250019154e-13,0.2042440023462933,"[0.4666710057152006, -0.12970964813708566, -0.1684828507233194, -0.16847850685479546]",1.5098391760434224,1,6.863707328447592,0.06008520851176101,"[0.06210361708734561, -0.013426981351680982, -0.024338317867832308, -0.024338317867832308]",1,6.885206970074851,0.05967495849552238,"[0.06236397859722397, -0.013560434790286693, -0.02440177190346864, -0.02440177190346864]","[-0.03716672210040273, 0.33696860324956873, 0.3501001894890847, 0.3500979293617492]","[-0.03716672210040284, 0.3369686032495689, 0.3501001894890847, 0.3500979293617492]"
ch3oh,B2,P,1,,7.406091566496706,7.588639872764518,358.62165954604797,0.07829523537885195,0.32669432621859257,-1.1131860848857812e-13,0.33594542215432854,"[0.7658572738076026, -0.24258683827085817, 0.07539724158125281, -0.20439787575901944, -0.20439787575902577, -0.18987192559995222]",1.0060157631789113,1,7.051448706235727,0.3039975737291711,"[0.07903899266312939, -0.040152829375674395, -0.00972154082186362, -0.00972154082186362, -0.00972154082186362, -0.00972154082186362]",1,7.072970482479225,0.3043176795170234,"[0.07942068268542911, -0.0401533829088979, -0.009816824944132801, -0.009816824944132801, -0.009816824944132801, -0.009816824944132801]",,
ch3oh,B2,L,1,,7.3660791363475475,7.578813853108742,373.8868488648756,0.30690944368951634,0.027710152267492908,1.618452583295016e-13,0.3081578478061139,"[0.3731842600471427, -0.04263995349545914, -0.000739777027852336, -0.10996049170324726, -0.10996049170324562, -0.10988354611733825]",1.9540222359616193,1,6.97887011878468,0.09302818138582664,"[0.06530443587099426, -0.0038155827858658274, -0.015372213271282143, -0.015372213271282143, -0.015372213271282143, -0.015372213271282143]",1,6.978483141164503,0.09300979691323177,"[0.06530214410930897, -0.0038115682774427597, -0.015372643957966553, -0.015372643957966553, -0.015372643957966553, -0.015372643957966553]",,
ch3oh,B2,Q,1,,7.357572189855089,7.599621387462954,365.43796450902516,0.3145402523368508,0.05139559864294534,1.5677926177553038e-13,0.3187115904701247,"[0.556439762621443, -0.0839883738530863, 0.0021511402549811535, -0.15860882730232978, -0.15860882730232834, -0.15738487441867968]",1.3375627907822827,1,6.966128907721794,0.11399027110379283,"[0.07231594079856135, -0.006859173051338127, -0.01636419193680576, -0.01636419193680576, -0.01636419193680576, -0.01636419193680576]",1,6.982206653392843,0.1146168786262072,"[0.07252940667310172, -0.0069451255454058705, -0.016396070281923962, -0.016396070281923962, -0.016396070281923962, -0.016396070281923962]",,
ch3oh,B2,Lfit,1,,7.355688237013154,7.598174328498403,365.4060086623745,0.3163476800858394,0.04373908054194851,1.610453641367693e-13,0.3193571071110641,"[0.547046835185263, -0.07946068308944391, 0.00018831371529627467, -0.15621229093789557, -0.1562122909378938, -0.155349883935326]",1.347664053812471,1,6.965341195159124,0.10870527129529525,"[0.07154716724047912, -0.005845087159012054, -0.016425520020366808, -0.016425520020366808, -0.016425520020366808, -0.016425520020366808]",1,6.980906494690754,0.10928961108899553,"[0.07175097677309628, -0.00592639157105786, -0.016456146300509608, -0.016456146300509608, -0.016456146300509608, -0.016456146300509608]",,
ch3nh2,B2,P,1,,7.277472470146146,7.168950002406428,386.3375749466638,0.41773384451873685,-0.028587803434054516,0.13493193669313228,0.4399152815046868,"[0.7097730270737785, -0.1491065256482809, 0.018610368915759574, 0.018605060439671875, -0.19778861926067398, -0.2023083260241254, -0.19778498549612972]",1.0152291851257762,1,7.023503754907207,0.2630999144162076,"[0.07624398576451419, -0.016757882659147322, -0.011897220621073257, -0.011897220621073257, -0.011897220621073257, -0.011897220621073257, -0.011897220621073257]",1,7.050464660267994,0.2657572191471214,"[0.07679100993732912, -0.017052436284954592, -0.011947714730474911, -0.011947714730474911, -0.011947714730474911, -0.011947714730474911, -0.011947714730474911]",,
ch3nh2,B2,L,1,,7.378318757256573,7.116483941727206,388.18855256859365,0.291801406465142,0.04180871993476198,-0.07644992178697495,0.3045334471266711,"[0.3435942129291073, 0.03605249086484996, -0.03186809945111528, -0.031871888264104684, -0.1070331000452214, -0.10184266855643063, -0.10703094747708561]",1.8608214236894733,1,6.965614536692284,0.09776802596702282,"[0.06420866087064574, 0.01781253295318384, -0.016404238764765763, -0.016404238764765763, -0.016404238764765763, -0.016404238764765763, -0.016404238764765763]",1,6.9603988317433405,0.09763440434657882,"[0.06418301693398018, 0.01784097823389471, -0.016404799033574977, -0.016404799033574977, -0.016404799033574977, -0.016404799033574977, -0.016404799033574977]",,
ch3nh2,B2,Q,1,,7.3603278835265975,7.168763713885148,382.5167439521996,0.3275461586505554,0.046575732441930404,-0.08483898763823806,0.34154566125588276,"[0.5049876994169501, 0.020509845850366172, -0.038052105564830706, -0.03805706886590697, -0.15166618615448468, -0.14605864997110116, -0.15166353471099292]",1.2913764402684529,1,6.949300843451358,0.11333566070833637,"[0.07074898245089124, 0.017622799072577373, -0.017674356304693682, -0.017674356304693682, -0.017674356304693682, -0.017674356304693682, -0.017674356304693682]",1,6.962453119260903,0.11369327934853611,"[0.07091460797368994, 0.01763255566633061, -0.017709432728004113, -0.017709432728004113, -0.017709432728004113, -0.017709432728004113, -0.017709432728004113]",,
ch3nh2,B2,Lfit,1,,7.3599459513984735,7.168038107753223,382.55452356866175,0.32449994814158406,0.04789348121186387,-0.08888807082421796,0.3398456870718431,"[0.49687093006381017, 0.024123136637871606, -0.03897860194056704, -0.03898351740296652, -0.1496051642096555, -0.14382422877671902, -0.14960255437177403]",1.3000219771415797,1,6.949634624138896,0.11026892709913218,"[0.07008775419281586, 0.018154093323843296, -0.017648369503331755, -0.017648369503331755, -0.017648369503331755, -0.017648369503331755, -0.017648369503331755]",1,6.962470557550698,0.11060921996412697,"[0.07024722012313413, 0.018163935896185847, -0.017682231203863995, -0.017682231203863995, -0.017682231203863995, -0.017682231203863995, -0.017682231203863995]",,
hcn,B2,P,1,,6.794286195751836,9.29860942541107,263.0788495576036,0.08504605473195119,1.5760910690980683e-15,-1.1694481079127848e-17,0.08504605473195119,"[-0.22844748514223776, 0.42562198703745746, -0.19717450189521973]",1.491044144634636,1,6.830584558658653,0.027409964172255958,"[-0.026917121469115256, 0.056948533142283646, -0.030031411673168397]",1,6.886091287985486,0.030268673619926304,"[-0.02715968676603343, 0.05793613000479611, -0.030776443238762677]",,
hcn,B2,L,1,,6.855249037686667,9.510388530593554,277.80752159351124,0.381898898704529,9.762039009799743e-17,-4.840075855609001e-16,0.381898898704529,"[-0.15169417752440162, 0.22351045679254064, -0.07181627926813892]",2.3131011798851064,1,6.683773907820602,0.18237696686110602,"[-0.03834719925247404, 0.04091025624024911, -0.002563056987774917]",1,6.68258269412546,0.1824133229627488,"[-0.03834749782503487, 0.0409042288143564, -0.002556730989321536]",,
hcn,B2,Q,1,,6.796473664500011,9.075996495486116,250.89171020480208,0.31770553189974376,5.624663534116918e-16,-3.728994693755276e-16,0.31770553189974376,"[-0.18646806805168956, 0.30230978575732503, -0.11584171770563559]",1.6950983098836963,1,6.6690184136894715,0.17399806121852962,"[-0.039496001772508955, 0.04465026509620288, -0.005154263323693846]",1,6.687185616753478,0.17429587612239086,"[-0.03960905403306748, 0.0448144418919009, -0.005205387858833421]",,
hcn,B2,Lfit,1,,6.797126525217112,9.07845459297904,251.09654824564842,0.3231566588055606,5.297299419582023e-16,-3.819179836738822e-16,0.3231566588055606,"[-0.1843589084457728, 0.29724740292391816, -0.11288849447814517]",1.7040866055517172,1,6.669539595324403,0.17680495501786608,"[-0.039455424698621434, 0.044062064746594146, -0.004606640047972664]",1,6.687224697467984,0.17709493941068896,"[-0.03956428403109547, 0.04421956850506791, -0.0046552844739724385]",,
co2,B2,P,1,,7.220158450555504,8.698712058488477,229.47350691125382,7.945615647807492e-14,-1.330803358272796e-14,-5.348893085529786e-15,8.07402948802379e-14,"[0.5535722079646942, -0.2767861039822726, -0.2767861039824217]",1.539553204450288,1,7.0562370096926506,1.0790539961358435e-13,"[0.07951791069871401, -0.03975895534935696, -0.03975895534935696]",1,7.086811382698877,1.0840542143779454e-13,"[0.07987992719504675, -0.03993996359752337, -0.03993996359752337]","[0.24986752730054718, 0.37506623634976, 0.3750662363496927]","[0.24986752730054712, 0.37506623634976005, 0.37506623634969277]"
co2,B2,L,1,,6.784594469601683,10.035342477601402,304.30857292280047,1.8997487077392072e-14,-4.882795028628263e-15,-1.9625400254916013e-15,1.9712883246722998e-14,"[0.20310886715413237, -0.10155443357703976, -0.10155443357709265]",2.7816863664446454,1,6.7111243347708225,5.85862638426528e-14,"[0.04317118404349516, -0.021585592021747604, -0.021585592021747604]",1,6.741700867433701,5.903628663698993e-14,"[0.043503371856423834, -0.021751685928211917, -0.021751685928211917]","[0.297076967977408, 0.3514615160113346, 0.3514615160112572]","[0.297076967977408, 0.3514615160113347, 0.3514615160112573]"
co2,B2,Q,1,,6.801938568269861,9.272585307302734,260.0746716300168,3.3328924697179074e-14,-7.076776788514231e-15,-2.8443663142728035e-15,3.4190472516688874e-14,"[0.2943715859851556, -0.14718579299253895, -0.1471857929926166]",1.967360282849686,1,6.724091133153505,6.755337880644964e-14,"[0.04977840438223279, -0.024889202191116493, -0.024889202191116493]",1,6.7558746940766365,6.808673960185228e-14,"[0.05017301119485739, -0.025086505597428695, -0.025086505597428695]","[0.29500192123337504, 0.35249903938335136, 0.35249903938327376]","[0.2950019212333749, 0.35249903938335136, 0.35249903938327365]"
co2,B2,Lfit,1,,6.797537291678203,9.269625905339744,259.9472426307105,3.292897760081293e-14,-6.8848780333952995e-15,-2.767236517597984e-15,3.375465463182665e-14,"[0.2863892032449462, -0.1431946016224352, -0.14319460162251088]",1.9748438614016786,1,6.718118293303121,6.593662573833957e-14,"[0.04857586891029905, -0.024287934455149606, -0.024287934455149606]",1,6.748726690968785,6.64199919537982e-14,"[0.04894964396382063, -0.024474821981910314, -0.024474821981910314]","[0.2901550350983836, 0.3549224824508464, 0.35492248245076974]","[0.29015503509838375, 0.3549224824508465, 0.35492248245076996]"
so2,B2,P,1,,6.776205696195805,7.805056330273704,189.06291586812694,-0.8747953748563172,-1.4942503265612717,1.7708232405738767e-13,1.7314880843651426,"[0.492627100195741, -0.24631377625753703, -0.24631332393820396]",1.7877312602501982,1,6.9804578384714135,0.3233083540497835,"[0.09198472594901039, -0.04599236297450492, -0.04599236297450492]",1,7.070684744487115,0.3314423236099163,"[0.09429892832421725, -0.04714946416210863, -0.04714946416210863]",,
so2,B2,L,1,,7.036360590000001,9.161116351180995,256.4664073136914,1.6631135400634234e-16,-2.2442315257474377e-18,1.1925573245634922e-28,1.6632649532339722e-16,"[6.559720857331896e-17, 2.4124383861377213e-17, 0.0]",3.3916407699454023,1,7.036360590000001,4.083155764928554e-16,"[8.350892726670758e-17, 5.894747803149428e-17, 5.894747803149428e-17]",1,7.03636059,0.0,"[0.0, 0.0, 0.0]",,
so2,B2,Q,1,,7.05820746,8.37129929882524,216.31560155176476,-1.0008785898191367e-16,5.590804561766874e-16,-4.5026488802422e-29,5.679687808271827e-16,"[-1.2204856808133023e-16, 3.044663329857918e-17, 9.244406234907026e-17]",2.365464645066945,1,7.058207460000001,4.581921906997604e-16,"[9.711897272906959e-17, 6.616274181614304e-17, 6.616274181614304e-17]",1,7.05820746,0.0,"[0.0, 0.0, 0.0]",,
so2,B2,Lfit,1,,7.043693490000001,8.363360520935796,215.91278125642188,-1.0082061993075856e-16,5.575224609402815e-16,9.282692335364977e-29,5.665651699991186e-16,"[-2.5015327515115713e-17, 3.052988396473665e-17, 9.27079715846132e-17]",2.356716162560099,1,7.043693489999999,4.58853475438961e-16,"[-9.724677802933365e-17, -6.625817771443826e-17, -6.625817771443826e-17]",1,7.043693489999998,1.4522517383547974e-16,"[-4.1318133753193816e-17, 2.0659066876596945e-17, 2.0659066876596945e-17]",,
ch3f,B3,P,1,,8.259040683694165,8.153754596532593,343.4580708114954,-2.3235436851395983,0.002755203087713319,-2.2325046919158434e-12,2.3235453186663175,"[1.1691835338291745, -0.5142467765340509, -0.21831629548762954, -0.2183102309037499, -0.21831023090374407]",0.9961741477541635,1,7.52018907645522,1.5120223378561808,"[0.12592161389302586, -0.20623962489902337, 0.02677267033533244, 0.02677267033533244, 0.02677267033533244]",,,,,,
ch3f,B3,L,1,,7.396292888660629,8.184895914179304,358.7530439163081,0.2117720576746192,-0.0002505870121602876,2.0510620258644004e-13,0.21177220593267876,"[0.3852848333679941, -0.052598789780434925, -0.11089650734523422, -0.110894768121164, -0.11089476812116084]",2.008853016907675,1,6.955409371121275,0.008747646529449059,"[0.0633650490828584, -0.01176873523069667, -0.017198771284053862, -0.017198771284053862, -0.017198771284053862]",,,,,,
ch3f,B3,Q,1,,7.395515752778918,8.120020645293977,345.7202322861435,0.18981116647470248,-0.00022317585393316882,1.863753469066254e-13,0.18981129767732213,"[0.5792806123692941, -0.09445697949603278, -0.1616094857989862, -0.1616070735371396, -0.16160707353713538]",1.3479653503141988,1,6.943527385116401,0.013722848610616099,"[0.07021138236882009, -0.01583981978338395, -0.018123854195145287, -0.018123854195145287, -0.018123854195145287]",,,,,,
ch3f,B3,Lfit,1,,7.390246890306415,8.11580514145318,345.5713145426343,0.20103993227665623,-0.000236515364125123,1.9717391850851142e-13,0.20104007140199684,"[0.5694076066768415, -0.0911178327582016, -0.15943150286954466, -0.1594291355245497, -0.15942913552454557]",1.3591018939616624,1,6.942153525386583,0.005575640867253519,"[0.0693926302783777, -0.014700178367427631, -0.018230817303650046, -0.018230817303650046, -0.018230817303650046]",,,,,,
ch3cl,B3,P,1,,7.925462991854963,7.1368452971109635,284.8516870452196,-1.3332170678448911,0.001349266628078063,-4.377287654028711e-12,1.3332177505994145,"[0.7711230794376261, -0.2533370139652321, -0.17261740570194528, -0.1725843298852058, -0.17258432988524278]",1.0892318153728033,1,7.238835641922071,0.9928018406336747,"[0.09778111791489734, -0.1123840403430935, 0.004867640809398736, 0.004867640809398736, 0.004867640809398736]",,,,,,
ch3cl,B3,L,1,,7.384308229796783,7.424721429942891,307.70677641207175,0.2573207836195593,-0.00020054961760791477,4.836693552054628e-13,0.2573208617713169,"[0.3688497137539665, -0.0339720535124298, -0.11163982690171191, -0.11161891666991568, -0.1116189166699092]",2.0652982084320333,1,6.967491514056287,0.054257441437460065,"[0.06436382153106476, -0.015589506615938907, -0.016258104971708556, -0.016258104971708556, -0.016258104971708556]",,,,,,
ch3cl,B3,Q,1,,7.398453289183889,7.163672817445819,289.36694124401726,0.19688308895976853,-0.00011716733293984714,1.962407086169904e-13,0.19688312382356196,"[0.5396138168300713, -0.06719575060592013, -0.15749152517182416, -0.15746327052616518, -0.1574632705261619]",1.430489008074673,1,6.960729669897076,0.10226536310991322,"[0.07181318655157638, -0.021459522912276617, -0.01678455454643315, -0.01678455454643315, -0.01678455454643315]",,,,,,
ch3cl,B3,Lfit,1,,7.3891520073593915,7.157479322569766,289.1895309507161,0.2185054526019656,-0.00013858913122751157,2.63165189408926e-13,0.2185054965526889,"[0.5311286809797753, -0.06373075832103384, -0.15581792826250418, -0.15578999719812064, -0.15578999719811645]",1.4412387425142104,1,6.958110635610597,0.08790209629072543,"[0.07087532276637737, -0.019909937182364716, -0.016988461861337484, -0.016988461861337484, -0.016988461861337484]",,,,,,
ch3br,B3,P,1,,7.591726337778606,6.7804565204525185,267.54763677680177,-0.45749518063083655,0.0004826038192903755,7.240375601215183e-13,0.45749543517601154,"[0.6880299136430121, -0.14064995319120838, -0.18246784373807282, -0.1824560583569107, -0.18245605835682027]",1.0975015957256467,1,7.0817719701283295,0.5293313635158982,"[0.08207187437303068, -0.059989788418774156, -0.0073606953180854594, -0.0073606953180854594, -0.0073606953180854594]",,,,,,
ch3br,B3,L,1,,7.295668449516649,7.025887077299748,286.9186634472235,0.5002578823977831,-0.0003963261752670729,9.754043101876428e-13,0.5002580393912239,"[0.361637818656617, -0.006507208324546198, -0.11838208462974267, -0.11837426285118133, -0.11837426285114666]",2.0573786857630667,1,6.93112057132703,0.0520944965614023,"[0.061357211221232465, -0.004087817057910366, -0.0190897980544406, -0.0190897980544406, -0.0190897980544406]",,,,,,
ch3br,B3,Q,1,,7.2936986804258925,6.844008867038453,273.32511119264404,0.4707586132885121,-0.0003509865282770216,1.2047739699536292e-12,0.470758744132136,"[0.5244715182028127, -0.032624331051944795, -0.16395621834989826, -0.16394548440051276, -0.16394548440045686]",1.4338365315754034,1,6.920275429281002,0.017009668127833714,"[0.06804625834086253, -0.008243788754536973, -0.019934156528775126, -0.019934156528775126, -0.019934156528775126]",,,,,,
ch3br,B3,Lfit,1,,7.285014714747958,6.84410651714549,273.4245305476019,0.49112575426446314,-0.00036978298796936184,1.2090400723148682e-12,0.49112589347467317,"[0.5165947087974065, -0.029637033957598778, -0.1623263124703554, -0.16231568118475334, -0.1623156811846988]",1.4443254547730953,1,6.918023113400153,0.031214627007055164,"[0.0671504962025739, -0.006821958264316346, -0.020109512646085695, -0.020109512646085695, -0.020109512646085695]",,,,,,
ch3i,B3,P,1,,7.089520862579911,6.291273472734062,245.5863620309682,0.9141879156778935,-0.0007441041295117589,-1.046528235491423e-13,0.9141882185099778,"[0.6110725633202759, -0.003238491928248921, -0.20261468431912866, -0.20260969353645064, -0.20260969353644748]",1.1080536025500523,1,6.859588010022322,0.2617557257292043,"[0.05984940942909871, 0.014127684109338201, -0.024659031179478832, -0.024659031179478832, -0.024659031179478832]",,,,,,
ch3i,B3,L,1,,7.258431353670684,6.222476737144794,250.660577602675,0.6034531522573748,-0.0004937843652803627,-7.212379304469553e-14,0.6034533542804794,"[0.3601389119462711, 0.0035157165440429573, -0.12122029609062734, -0.12121716619984464, -0.12121716619984231]",2.0468210958161333,1,6.933885172178803,0.03686572736649488,"[0.06158574743172846, -0.0049620748682085245, -0.01887455752117329, -0.01887455752117329, -0.01887455752117329]",,,,,,
ch3i,B3,Q,1,,7.266013200176171,6.2644174188306705,247.33439299463097,0.5410879915770825,-0.00043434502562272816,-6.092527434644335e-14,0.5410881659069271,"[0.5199616633583205, -0.022616814967578086, -0.1657844509620927, -0.16578019871432637, -0.16578019871432303]",1.440165272666447,1,6.923585398723051,0.004598433244238738,"[0.06835446873062576, -0.009325101258496993, -0.019676455824042906, -0.019676455824042906, -0.019676455824042906]",,,,,,
ch3i,B3,Lfit,1,,7.255865226174369,6.263627929030529,247.38885229844422,0.5660279793987063,-0.0004556497733045797,-6.345827262342896e-14,0.5660281627966034,"[0.5123227465065462, -0.019525950550282552, -0.16426840097298268, -0.16426419749164198, -0.1642641974916389]",1.4504615121609004,1,6.920770407094077,0.01307213716958413,"[0.0674057674681806, -0.007718908735812601, -0.01989561957745596, -0.01989561957745596, -0.01989561957745596]",,,,,,
phf,B3,P,1,,7.478702608010182,5.4211603088582665,368.8879696685732,-2.8854927775063115,-2.6488496192330044e-12,-6.000305759853003e-14,2.8854927775063115,"[0.4538401944131109, 0.0368091078358558, 0.10373931774648096, 0.10223838043795348, 0.10373931774653282, 0.036809107835770995, -0.4906557775233568, -0.03846991608016956, -0.08951864187202391, -0.09054253258800041, -0.08951864187201537, -0.038469916080138666]",0.843159878401572,1,6.876134813323169,3.0236305594727555,"[0.06150439278663618, 0.06150439278663618, 0.06150439278663618, 0.06150439278663618, 0.06150439278663618, 0.06150439278663618, -0.2521725335089481, -0.02337076464217389, -0.02337076464217389, -0.02337076464217389, -0.02337076464217389, -0.02337076464217389]",,,,,,
phf,B3,L,1,,7.118602911778657,5.483921422192621,391.2942908185346,0.19998070082060937,1.2065070740378826e-13,-4.48016760937047e-15,0.19998070082060937,"[0.04883238998833859, 0.09623941729180559, 0.08855724013294942, 0.09045334204735213, 0.088557240132961, 0.09623941729176652, -0.043187458006767265, -0.09619174824020504, -0.09116695451507986, -0.09097418336787105, -0.09116695451506573, -0.09619174824018423]",1.6431871779875304,1,6.6576581069169425,0.06501109638513444,"[0.03875138901398641, 0.03875138901398641, 0.03875138901398641, 0.03875138901398641, 0.03875138901398641, 0.03875138901398641, -0.030605989739866942, -0.040380468868810186, -0.040380468868810186, -0.040380468868810186, -0.040380468868810186, -0.040380468868810186]",,,,,,
phf,B3,Q,1,,7.078209700558881,5.4360070631875725,376.1757147651526,0.11285286554210634,5.279301672033166e-14,-7.304625820572094e-15,0.11285286554210634,"[0.054997270834842155, 0.11507716338424172, 0.10211451450430022, 0.1060386582504218, 0.10211451450432048, 0.1150771633841835, -0.060881301670759856, -0.1095612957870088, -0.10513449177927607, -0.10514640805902242, -0.10513449177926172, -0.10956129578698091]",1.1049278660753126,1,6.63456365977126,0.007699730107498889,"[0.04144198377510586, 0.04144198377510586, 0.04144198377510586, 0.04144198377510586, 0.04144198377510586, 0.04144198377510586, -0.037759361555463944, -0.04217850821903425, -0.04217850821903425, -0.04217850821903425, -0.04217850821903425, -0.04217850821903425]",,,,,,
phf,B3,Lfit,1,,7.07766707252885,5.435549582886372,376.31100580593875,0.1275747260725634,6.532469240647099e-14,-6.961731976044041e-15,0.1275747260725634,"[0.052888577908918856, 0.11431741149980035, 0.10124953701049264, 0.10511380817803931, 0.10124953701051273, 0.11431741149974256, -0.05825309486563914, -0.10897672720156741, -0.10430897306339695, -0.10431178771198052, -0.10430897306338274, -0.1089767272015396]",1.113376986017087,1,6.637110736265014,0.007869807137433333,"[0.041048860911641644, 0.041048860911641644, 0.041048860911641644, 0.041048860911641644, 0.041048860911641644, 0.041048860911641644, -0.03639214924966543, -0.04198020324403696, -0.04198020324403696, -0.04198020324403696, -0.04198020324403696, -0.04198020324403696]",,,,,,
phcl,B3,P,1,,7.407208442276472,5.103712151825401,341.8731757006272,-2.2612810249151294,-4.502737726588893e-12,-8.074873151641276e-14,2.2612810249151294,"[0.1696687764226316, 0.09849405795714475, 0.10567664724919472, 0.10973159865991505, 0.10567664724929351, 0.09849405795704726, -0.26656754772759583, -0.06966129158317506, -0.09350394039815285, -0.09484377380493401, -0.09350394039816466, -0.06966129158320453]",0.8514125551293746,1,6.783989712447744,2.061756343230076,"[0.052288195213318026, 0.052288195213318026, 0.052288195213318026, 0.052288195213318026, 0.052288195213318026, 0.052288195213318026, -0.1610051416381919, -0.030544805928343105, -0.030544805928343105, -0.030544805928343105, -0.030544805928343105, -0.030544805928343105]",,,,,,
phcl,B3,L,1,,7.137818562779242,5.245964766517197,368.40637673449845,0.08455190551545741,-5.892553886461261e-14,-4.058776130840955e-14,0.08455190551545741,"[0.04043919487333255, 0.0972120261063144, 0.08901166031533596, 0.09059151876741287, 0.08901166031538314, 0.09721202610626511, -0.041973024136161434, -0.09540016322449227, -0.09020526232956753, -0.09029421123976109, -0.09020526232956944, -0.09540016322449234]",1.6511271245638954,1,6.67073898307996,0.17388366237481423,"[0.0398327219182812, 0.0398327219182812, 0.0398327219182812, 0.0398327219182812, 0.0398327219182812, 0.0398327219182812, -0.04218610518174455, -0.03936204526558875, -0.03936204526558875, -0.03936204526558875, -0.03936204526558875, -0.03936204526558875]",,,,,,
phcl,B3,Q,1,,7.113669474917839,5.132934411695568,349.8540482340016,-0.1025146915764549,-4.308763384851311e-13,-4.904681700699982e-14,0.1025146915764549,"[0.042889439319461244, 0.11696166670475146, 0.10284411049108012, 0.10638151326446182, 0.1028441104911509, 0.11696166670467333, -0.06284514836745878, -0.10745922657156125, -0.10359358823303902, -0.10393172899891706, -0.1035935882330455, -0.10745922657155751]",1.1133722056124666,1,6.651355435103242,0.3288755206606486,"[0.043005563049929266, 0.043005563049929266, 0.043005563049929266, 0.043005563049929266, 0.043005563049929266, 0.043005563049929266, -0.05367753250102088, -0.04087116915971107, -0.04087116915971107, -0.04087116915971107, -0.04087116915971107, -0.04087116915971107]",,,,,,
phcl,B3,Lfit,1,,7.110343789952734,5.131358433565783,349.92243574446513,-0.07019712976983253,-3.6741806586170215e-13,-4.818990653634062e-14,0.07019712976983253,"[0.041003010106513284, 0.11612546344440927, 0.10196082432057021, 0.10542839339747431, 0.10196082432063942, 0.11612546344433244, -0.05943375755978542, -0.10711231280788955, -0.10287508557472273, -0.10319542470892686, -0.10287508557472903, -0.10711231280788537]",1.1218031446353753,1,6.6533028712412206,0.3012802051999834,"[0.04255339127815934, 0.04255339127815934, 0.04255339127815934, 0.04255339127815934, 0.04255339127815934, 0.04255339127815934, -0.0517225989978273, -0.04071954973422556, -0.04071954973422556, -0.04071954973422556, -0.04071954973422556, -0.04071954973422556]",,,,,,
phbr,B3,P,1,,7.236744561955384,4.9693909120842505,331.8546793302504,-1.137335319655691,-1.6437559029251142e-11,9.022173021718302e-13,1.137335319655691,"[0.07841163991137405, 0.11643893480424637, 0.10545809532053786, 0.11040007640934715, 0.10545809532069182, 0.11643893480408397, -0.14345116783474926, -0.09356186259021457, -0.10034800613224337, -0.10133487129060789, -0.10034800613226187, -0.09356186259020412]",0.8529866918389136,1,6.724610800671786,1.2043155374466903,"[0.04634921660873968, 0.04634921660873968, 0.04634921660873968, 0.04634921660873968, 0.04634921660873968, 0.04634921660873968, -0.10225627200424013, -0.035167805529639724, -0.035167805529639724, -0.035167805529639724, -0.035167805529639724, -0.035167805529639724]",,,,,,
phbr,B3,L,1,,7.098600246941133,5.102150170404563,356.903428893904,0.3434011597847921,4.954544629783853e-12,-3.0846262882033945e-13,0.3434011597847921,"[0.026186615473264115, 0.09931730860056773, 0.08925377322504491, 0.09060317396517915, 0.08925377322512255, 0.099317308600489, -0.01684788898684835, -0.10080619737901862, -0.09179753720782588, -0.09187659492913394, -0.09179753720782793, -0.10080619737901278]",1.6513859860739226,1,6.659499972512348,0.03814665979967693,"[0.03890364715394433, 0.03890364715394433, 0.03890364715394433, 0.03890364715394433, 0.03890364715394433, 0.03890364715394433, -0.032236539250269224, -0.04023706873467956, -0.04023706873467956, -0.04023706873467956, -0.04023706873467956, -0.04023706873467956]",,,,,,
phbr,B3,Q,1,,7.064526821382938,5.011770482511915,340.5242803284807,0.22025894780629174,3.1787795219181517e-12,-2.1252618119550917e-13,0.22025894780629174,"[0.02106840151694523, 0.12082869688529248, 0.10299259358565381, 0.10640801813857195, 0.10299259358577154, 0.12082869688517514, -0.029819388065736186, -0.11417056886719629, -0.1055597145908113, -0.10583904561566286, -0.10555971459082202, -0.11417056886718165]",1.1152705523670874,1,6.637470675714981,0.14891000497339385,"[0.041712672835155805, 0.041712672835155805, 0.041712672835155805, 0.041712672835155805, 0.041712672835155805, 0.041712672835155805, -0.04051513786968626, -0.04195217982824976, -0.04195217982824976, -0.04195217982824976, -0.04195217982824976, -0.04195217982824976]",,,,,,
phbr,B3,Lfit,1,,7.06108113287993,5.012312706206666,340.73744184061894,0.25333373184176555,3.65458325089508e-12,-2.394243010201229e-13,0.25333373184176555,"[0.019639529289689563, 0.11989263622999163, 0.10210821711802892, 0.10544648186565761, 0.1021082171181436, 0.11989263622987771, -0.026717742994563295, -0.11378569197148257, -0.1048459611876439, -0.1051066685385769, -0.10484596118765334, -0.11378569197146883]",1.1237619910318015,1,6.639441282050175,0.12041452358517796,"[0.04126540906353679, 0.04126540906353679, 0.04126540906353679, 0.04126540906353679, 0.04126540906353679, 0.04126540906353679, -0.03859867205210693, -0.04179875646582294, -0.04179875646582294, -0.04179875646582294, -0.04179875646582294, -0.04179875646582294]",,,,,,
phi,B3,P,1,,6.943600425768543,4.768235462433673,317.66009917718935,0.8185167093910247,6.891088470388746e-13,3.457745568291304e-14,0.8185167093910247,"[-0.018480714799687492, 0.13435622634163322, 0.10497062432003831, 0.11015342390356254, 0.10497062432012325, 0.13435622634149585, 0.02017037835443927, -0.12741736269013515, -0.11178287962395286, -0.11209630415348393, -0.1117828796239353, -0.1274173626900979]",0.855031275320506,1,6.637363121508159,0.2275348216273121,"[0.03762285089481474, 0.03762285089481474, 0.03762285089481474, 0.03762285089481474, 0.03762285089481474, 0.03762285089481474, -0.015934337570874223, -0.04196055355960297, -0.04196055355960297, -0.04196055355960297, -0.04196055355960297, -0.04196055355960297]",,,,,,
phi,B3,L,1,,7.098406025624271,4.777132554549563,333.4283540057507,0.34546765718411426,3.7541700778902513e-13,2.0173575575532237e-14,0.34546765718411426,"[0.024692494070213827, 0.09930610669324677, 0.08941234065994984, 0.09055338153621781, 0.08941234065999247, 0.09930610669316825, -0.015280333642268693, -0.1010568667079103, -0.09170235396499134, -0.09188399532476423, -0.09170235396496702, -0.10105686670788752]",1.6484973537391459,1,6.669145448746409,0.2189215621707917,"[0.039700992125298123, 0.039700992125298123, 0.039700992125298123, 0.039700992125298123, 0.039700992125298123, 0.039700992125298123, -0.040775396043216436, -0.03948611134171444, -0.03948611134171444, -0.03948611134171444, -0.03948611134171444, -0.03948611134171444]",,,,,,
phi,B3,Q,1,,7.065803426011658,4.773991138635808,323.63155076497617,0.21081343000220798,3.2435709515294677e-13,1.9438253716812212e-14,0.21081343000220798,"[0.018497081440275804, 0.120918791595674, 0.10324820675611382, 0.10633423184063631, 0.10324820675618265, 0.12091879159555867, -0.027738462579207597, -0.11440411298017607, -0.10541280089711881, -0.10579301965070174, -0.10541280089709694, -0.11440411298014005]",1.1166933449612246,1,6.644407974056162,0.3022848427734621,"[0.042358644788393976, 0.042358644788393976, 0.042358644788393976, 0.042358644788393976, 0.042358644788393976, 0.042358644788393976, -0.04709151819350646, -0.04141207010737172, -0.04141207010737172, -0.04141207010737172, -0.04141207010737172, -0.04141207010737172]",,,,,,
phi,B3,Lfit,1,,7.060959978628098,4.774111120314001,323.8083205142575,0.2534709610139761,3.539531802840418e-13,2.031240191781736e-14,0.2534709610139761,"[0.017076776758433315, 0.11998132030227153, 0.10235480550082147, 0.10536630405286741, 0.10235480550088918, 0.11998132030215865, -0.024259571291917414, -0.11411833595840917, -0.10475386386635287, -0.10511136147605621, -0.10475386386633145, -0.11411833595837474]",1.1251692553368933,1,6.646074668650106,0.26665345151913955,"[0.04188176580630813, 0.04188176580630813, 0.04188176580630813, 0.04188176580630813, 0.04188176580630813, 0.04188176580630813, -0.04487905447726625, -0.04128230807211651, -0.04128230807211651, -0.04128230807211651, -0.04128230807211651, -0.04128230807211651]",,,,,,
h2o_dimer,B4,P,1,,7.223873240941572,7.0706485409049895,311.3026595292125,0.3118971799779061,0.2697567910142654,1.8683745774235056e-13,0.41236946683342646,"[-0.12161571875153983, 0.08007927143210367, 0.05778275576304614, -0.13377413371818447, 0.05961969367039745, 0.05790813160417713]",1.8718793651100798,1,7.301883928880074,0.08807458201736372,"[-0.019552645957471283, 0.00977632297873577, 0.00977632297873577, -0.019552645957471283, 0.00977632297873577, 0.00977632297873577]",,,,,,
h2o_dimer,B4,L,1,,7.185147503726365,7.101500521451319,327.79368707976937,-0.07624971080852054,-0.06716050871710225,-4.642483643543234e-14,0.10160980429822203,"[0.030487053795293567, -0.0202514554723034, -0.014218922109879864, 0.031776671441297956, -0.014128107545034645, -0.013665240109373568]",2.9193384972779404,1,7.134489201532661,0.02933632583277882,"[0.006512693896048004, -0.0032563469480238623, -0.0032563469480238623, 0.006512693896048004, -0.0032563469480238623, -0.0032563469480238623]",,,,,,
h2o_dimer,B4,Q,1,,7.173808025359442,7.102437646820539,319.32481095271555,-0.08171908377487025,-0.07125947785979352,-4.9342445594432733e-14,0.10842472890376376,"[0.03221108189054545, -0.021267135895457943, -0.015166344092414885, 0.03441137908933142, -0.015330610743618193, -0.014858370248385827]",2.3274565698149887,1,7.138095850807023,0.02680661672957134,"[0.00595109592603788, -0.0029755479630188472, -0.0029755479630188472, 0.00595109592603788, -0.0029755479630188472, -0.0029755479630188472]",,,,,,
h2o_dimer,B4,Lfit,1,,7.173326216983531,7.10223491671311,319.2149048318575,-0.09204249289716003,-0.08025174045746894,-5.556972363327805e-14,0.12211536490211505,"[0.036274131123482524, -0.02394831560411618, -0.01708153385319134, 0.03876604532005434, -0.017270931756833956, -0.01673939522939547]",2.320466546741269,1,7.133357375149225,0.03013019052203422,"[0.006688932657010699, -0.003344466328505364, -0.003344466328505364, 0.006688932657010699, -0.003344466328505364, -0.003344466328505364]",,,,,,
hf_dimer,B4,P,1,,8.640141517538202,8.483030241394607,294.43185088001576,2.102047900308102,1.6295440326684518,1.917131434574159e-13,2.65970282730892,"[-0.5291876705510873, 0.6444943232414444, -0.6193728402608389, 0.504066187570482]",2.7708476773440553,1,8.723257936719305,0.8245861038689825,"[-0.12043869914903516, 0.12043869914903521, -0.12043869914903516, 0.12043869914903521]",,,,,,
hf_dimer,B4,L,1,,7.165057232312701,8.731063660155241,315.3660940879111,-0.01981365865329417,-0.014590155184012802,-1.7061288184633163e-15,0.02460596873774399,"[0.0049616760055208806, -0.006000671258031018, 0.005594426216822815, -0.004555430964312697]",3.2146192798203472,1,7.160676548330603,0.008335687869043169,"[0.0012175070605116589, -0.0012175070605115188, 0.0012175070605116589, -0.0012175070605115188]",,,,,,
hf_dimer,B4,Q,1,,7.172067680613696,8.495759803466724,295.3665554151608,-0.006149953995312348,-0.004755324152016806,-5.592611739717374e-16,0.007773997809056333,"[0.0015476474976927875, -0.0018841416862081393, 0.0018080809991369781, -0.001471586810621483]",2.7892534245473466,1,7.171775928829576,0.0024192498767030986,"[0.00035335461839548413, -0.0003533546183953755, 0.00035335461839548413, -0.0003533546183953755]",,,,,,
hf_dimer,B4,Lfit,1,,7.163996212602853,8.490113431234036,294.9505407911398,-0.017771689162644648,-0.013757257822152407,-1.6182042398590826e-15,0.022474320423070304,"[0.004473035819538162, -0.005446508674625801, 0.005230002374037186, -0.00425652951894945]",2.7810443512798253,1,7.1632156474369175,0.006982240942858108,"[0.0010198231723251353, -0.001019823172325167, 0.0010198231723251353, -0.001019823172325167]",,,,,,
h2o_hf,B4,P,1,,8.074862391215808,7.791829033634033,316.20596151074545,-3.1376739490804493,-0.24095931093301737,2.2796479600201818e-11,3.1469126457948295,"[-0.21047936706649786, 0.11721030313712343, 0.11722562469955757, -0.5111136942788937, 0.4871571335087105]",1.866967690379071,1,7.849568138136354,2.176250602887644,"[0.0254985055810464, 0.052416779081762135, 0.052416779081762135, -0.1827488428263329, 0.052416779081762135]",,,,,,
h2o_hf,B4,L,1,,7.186558858141219,7.878555889121456,334.7707127781866,0.0763297392679652,0.005848837041900305,1.6450921575897097e-13,0.07655349757821817,"[0.03167320303250214, -0.013859605316509623, -0.013860187606888478, 0.007338247582609339, -0.011291657691713296]",2.8706510697193113,1,7.144664218337567,0.004070892890858733,"[0.0071879991796190675, -0.002464161688554136, -0.002464161688554136, 0.0002044858860435755, -0.002464161688554136]",,,,,,
h2o_hf,B4,Q,1,,7.184466024895087,7.776819549012953,320.7107749999971,0.056255526984179884,0.004305739655902225,4.0143742782265007e-13,0.05642006478419003,"[0.03402859003371449, -0.014476759797801286, -0.01447734806915925, 0.004165235168607813, -0.009239717335361695]",2.2905213991341427,1,7.151318971422114,0.019190191604195484,"[0.006936120889327783, -0.0019460497876040773, -0.0019460497876040773, -0.0010979715265155782, -0.0019460497876040773]",,,,,,
h2o_hf,B4,Lfit,1,,7.180723007086802,7.773944649700095,320.4529929502318,0.07873100362286163,0.0060302306171008515,3.23633540096675e-13,0.07896160214153758,"[0.03872237503678119, -0.016622740852497195, -0.016623470719797077, 0.007284755077742024, -0.012760918542229036]",2.2830719514188376,1,7.145084629082526,0.009994434873800846,"[0.007563786693069563, -0.0024314302246691193, -0.0024314302246691193, -0.00026949601906224824, -0.0024314302246691193]",,,,,,
nh3_hcl,B4,P,1,,7.701098064065937,6.3946976033700365,301.48578244422094,-3.510514230308988e-05,-2.3359576741758873e-12,-1.9834210726391166,1.9834210729497845,"[-0.05806222498055144, 0.03868233836837183, 0.03868269057398364, 0.03868269057393864, -0.2009888248418947, 0.14300333030615175]",2.5570225911825517,1,7.433562145916443,1.2973151018503017,"[0.011455597680524603, 0.020028251258516955, 0.020028251258516955, 0.020028251258516955, -0.09156860271459179, 0.020028251258516955]",,,,,,
nh3_hcl,B4,L,1,,7.247481135452491,6.759729379683492,317.0555572250486,-1.1436168861868097e-05,3.1362518140045513e-13,0.29144040706790725,0.2914404072922858,"[0.1358565450998894, -0.04359831214123569, -0.04359872537565054, -0.04359872537564418, 0.016780806924614117, -0.021841589131973312]",2.446534847728125,1,7.0998977782500265,0.0747802698127873,"[0.027520502584379155, -0.0059494939131834595, -0.0059494939131834595, -0.0059494939131834595, -0.0037225269316449507, -0.0059494939131834595]",,,,,,
nh3_hcl,B4,Q,1,,7.241708115238433,6.501632257164381,298.8349595241087,-1.578011028708856e-05,3.421880698659376e-13,0.30259109617095314,0.3025910965824191,"[0.1807579629471148, -0.05648102393798068, -0.05648164201831703, -0.05648164201830919, 0.01633307282699902, -0.02764672779950704]",1.803038232356263,1,7.101716560272428,0.11977443737255013,"[0.030008813761957676, -0.005807890971786807, -0.005807890971786807, -0.005807890971786807, -0.006777249874810171, -0.005807890971786807]",,,,,,
nh3_hcl,B4,Lfit,1,,7.234048172507472,6.496667303378009,298.60088286076416,-1.5418935441195076e-05,3.824827398248271e-13,0.336916553270259,0.33691655362308165,"[0.18386157976539372, -0.05776204293044693, -0.05776267457985749, -0.057762674579848794, 0.019664792636777655, -0.03023898031201816]",1.8026598811508527,1,7.096970643836642,0.10074000190555595,"[0.030126729448799416, -0.0061773886458636115, -0.0061773886458636115, -0.0061773886458636115, -0.005417174865344993, -0.0061773886458636115]",,,,,,
acrolein,B5,P,1,,7.212515223255115,6.327989737699531,331.91811205748917,0.37985233067398827,-0.27206840400348115,2.4284022194370768e-14,0.46723549691291905,"[0.39706465970076366, 0.023751792527862175, 0.3834004363914133, -0.21516475327674073, -0.15396400359202395, -0.10697208732672964, -0.16999829836130978, -0.15811774606323492]",0.9224829345142511,1,6.823583994396962,0.36246645999088273,"[0.05624834851230886, 0.05624834851230886, 0.05624834851230886, -0.05889641827203653, -0.027462156816222265, -0.027462156816222265, -0.027462156816222265, -0.027462156816222265]",,,,,"[0.005924095790084127, 0.025495578160591423, 0.01361721993284798, 0.21310464083102415, 0.19895568058816054, 0.1740377796148468, 0.1634394302229786, 0.2054255748594663]","[0.005924095790084183, 0.025495578160590737, 0.01361721993284809, 0.21310464083102426, 0.1989556805881606, 0.17403777961484695, 0.16343943022297866, 0.20542557485946633]"
acrolein,B5,L,1,,7.192158888976736,6.451566206253292,355.8935658472858,-0.19918608562514403,0.021584859113804443,9.276272996039877e-15,0.20035219701722765,"[0.1956302412205454, 0.07265664747002211, 0.23629291098805366, -0.06578536562123055, -0.10592121582250849, -0.09327968346559368, -0.13008193028763762, -0.10951160448165088]",1.7389927801721827,1,6.7701591163706585,0.07624211490217145,"[0.04805130453742963, 0.04805130453742963, 0.04805130453742963, -0.01766751496170675, -0.03162159966264577, -0.03162159966264577, -0.03162159966264577, -0.03162159966264577]",,,,,"[-0.0024740207841862094, 0.010532086461090606, -0.04690392043717084, 0.16086179995480648, 0.23115064281948572, 0.19828893404296802, 0.21041178452437387, 0.2381326934186327]","[-0.002474020784186237, 0.010532086461090662, -0.04690392043717079, 0.1608617999548064, 0.23115064281948564, 0.19828893404296782, 0.21041178452437378, 0.23813269341863258]"
acrolein,B5,Q,1,,7.144385620414805,6.394489100088089,341.99503613933945,-0.1261137474921074,-0.014846888634119575,1.3978539851729199e-14,0.12698467391231502,"[0.26918006018305507, 0.06028496553146551, 0.3242843904674036, -0.10381558216204513, -0.13363373914092247, -0.10804451655644198, -0.16516037591046484, -0.14309520241204965]",1.1973192753388875,1,6.748723545154174,0.04591962854840777,"[0.052072070664189396, 0.052072070664189396, 0.052072070664189396, -0.023054269164867768, -0.033290485706924784, -0.033290485706924784, -0.033290485706924784, -0.033290485706924784]",,,,,"[0.0062496680967804585, 0.020363114527602262, -0.016436089060081704, 0.1853100526363322, 0.21297437861702975, 0.18460132714596797, 0.18581848655401162, 0.22111906148235697]","[0.006249668096780792, 0.020363114527602262, -0.016436089060081704, 0.18531005263633227, 0.21297437861702978, 0.1846013271459681, 0.18581848655401167, 0.221119061482357]"
acrolein,B5,Lfit,1,,7.143510073837231,6.393688273114519,342.08199292042116,-0.1362774692652428,-0.009057067710213168,1.362574226089901e-14,0.13657810624271588,"[0.2640006128875042, 0.0606260611877747, 0.3202597484476521, -0.10043708342399038, -0.1320367783090082, -0.10716862507678286, -0.16368672903727907, -0.14155720667587085]",1.2061004928542298,1,6.750089177289845,0.052938964895597136,"[0.05154651891248364, 0.05154651891248364, 0.05154651891248364, -0.02190290407623625, -0.03318416316530353, -0.03318416316530353, -0.03318416316530353, -0.03318416316530353]",,,,,"[0.005187416645111631, 0.02027444322147149, -0.017184384538299347, 0.18612716246203292, 0.2132771090993758, 0.18481008512098274, 0.1860925873248042, 0.22141558066452022]","[0.005187416645112131, 0.020274443221471032, -0.01718438453829907, 0.1861271624620328, 0.21327710909937578, 0.18481008512098274, 0.1860925873248042, 0.2214155806645201]"
cyclohexenone,B5,P,1,,7.359878473708608,5.1560838208021,427.79402277419155,0.44278951561477425,0.2168912673580325,-0.08486915909976644,0.5003070568769158,"[0.15247977360975257, 0.10437870650928176, 0.10073293574764852, 0.24068660982850193, 0.22745411880107116, 0.23194867708935946, -0.14408572605685943, -0.08941027912971926, -0.08943454431940166, -0.13171653432929636, -0.10843720570284494, -0.15240458223121978, -0.09911567356101034, -0.1409372874190988, -0.10213898883616512]",0.8512843864526447,1,6.778460064792389,0.41369187500520804,"[0.05173512918139205, 0.05173512918139205, 0.05173512918139205, 0.05173512918139205, 0.05173512918139205, 0.05173512918139205, -0.06260820136943412, -0.030975321714864616, -0.030975321714864616, -0.030975321714864616, -0.030975321714864616, -0.030975321714864616, -0.030975321714864616, -0.030975321714864616, -0.030975321714864616]",,,,,"[0.009024546015588109, 0.016142527610286547, 0.012945238165640055, -0.0622315398550288, -0.055529222040497456, -0.057691601340504856, 0.1593377205899502, 0.1307796397766748, 0.1319104078004304, 0.11466592280155631, 0.12755661465959378, 0.11100373051772836, 0.12675485229564068, 0.10975155164527503, 0.12557961135766613]","[0.009024546015588164, 0.0161425276102867, 0.012945238165639708, -0.06223153985502872, -0.05552922204049729, -0.057691601340504994, 0.15933772058995027, 0.13077963977667478, 0.13191040780043056, 0.11466592280155632, 0.12755661465959384, 0.11100373051772844, 0.12675485229564076, 0.10975155164527509, 0.12557961135766618]"
cyclohexenone,B5,L,1,,7.3313517297868165,5.194691045226001,446.78965647697316,0.016091929926907944,0.6699264487783829,-0.1501042234195447,0.6867253270922608,"[0.06894441811580153, 0.09633409638561308, 0.09158902915792738, 0.16549800364919542, 0.16368815084045968, 0.17017434147859836, -0.034069232384101825, -0.08645595256347026, -0.07605073842676617, -0.0980236599212932, -0.07992512885074984, -0.11572228617978024, -0.07197001096397357, -0.10898748279572984, -0.08502354754173075]",1.654277936799203,1,6.7552524292326,0.5661885033937257,"[0.04681904065116314, 0.04681904065116314, 0.04681904065116314, 0.04681904065116314, 0.04681904065116314, 0.04681904065116314, -0.0186568562844668, -0.03278217345281413, -0.03278217345281413, -0.03278217345281413, -0.03278217345281413, -0.03278217345281413, -0.03278217345281413, -0.03278217345281413, -0.03278217345281413]",,,,,"[0.024020553066423755, -0.0035980626047135145, -0.005192028185893691, -0.06281535183108203, -0.061066770509385804, -0.06434782766022129, 0.11280814917213589, 0.15273810548186362, 0.14474466699806487, 0.12119667942835391, 0.13262852096814964, 0.12020175899267783, 0.1302183927009497, 0.12021598690068759, 0.13824722708198994]","[0.024020553066422846, -0.00359806260471357, -0.005192028185893274, -0.06281535183108242, -0.06106677050938564, -0.0643478276602214, 0.11280814917213615, 0.15273810548186362, 0.14474466699806476, 0.12119667942835397, 0.13262852096814967, 0.12020175899267778, 0.13021839270094962, 0.12021598690068755, 0.13824722708198994]"
cyclohexenone,B5,Q,1,,7.309877939020537,5.180184802580699,435.71460261549913,0.07344994155619104,0.69216184413054,-0.16554367029008685,0.7154632199896169,"[0.07728329961202705, 0.11413358785652983, 0.10219554219053703, 0.215645699119836, 0.20784491527279528, 0.2216056561806281, -0.050861584920602304, -0.09986041477993805, -0.08936457416711761, -0.12255177121057512, -0.10099911153877421, -0.1428526149958101, -0.09209024403017735, -0.134733487109227, -0.10539489748013196]",1.1192189189083301,1,6.73036874158003,0.5574306895001906,"[0.050362948793833885, 0.050362948793833885, 0.050362948793833885, 0.050362948793833885, 0.050362948793833885, 0.050362948793833885, -0.024421566661661443, -0.03471951576266764, -0.03471951576266764, -0.03471951576266764, -0.03471951576266764, -0.03471951576266764, -0.03471951576266764, -0.03471951576266764, -0.03471951576266764]",,,,,"[0.020469078445330982, 0.006447589877601814, 0.005053029880175863, -0.06282857039707646, -0.058316146055881174, -0.062259899433412424, 0.13440329100341641, 0.1410589166505458, 0.13774642605983814, 0.11772999171545151, 0.1300206837570565, 0.11522770879559538, 0.12859807379633945, 0.11474640629450264, 0.13190341961051588]","[0.020469078445330788, 0.006447589877601884, 0.005053029880175516, -0.06282857039707618, -0.05831614605588106, -0.06225989943341237, 0.13440329100341636, 0.1410589166505457, 0.1377464260598381, 0.11772999171545143, 0.13002068375705644, 0.1152277087955953, 0.1285980737963394, 0.11474640629450261, 0.13190341961051583]"
cyclohexenone,B5,Lfit,1,,7.3077531043283965,5.179489623468472,435.80636211713204,0.06373628570024727,0.6983216781766856,-0.16620585643284963,0.7206523898794363,"[0.07484392256818967, 0.11341675208090982, 0.10140676581445707, 0.21328640905804294, 0.20568446331020646, 0.2195200567287573, -0.04813985143369778, -0.09931285188812006, -0.0886337937031288, -0.12133284649727472, -0.09999736610957558, -0.14146165096177707, -0.09116759158306266, -0.13348613545492344, -0.10462628192900265]",1.1277517102994898,1,6.732635990199511,0.5642002653086874,"[0.04992481491801297, 0.04992481491801297, 0.04992481491801297, 0.04992481491801297, 0.04992481491801297, 0.04992481491801297, -0.02320491316164629, -0.03454299704330394, -0.03454299704330394, -0.03454299704330394, -0.03454299704330394, -0.03454299704330394, -0.03454299704330394, -0.03454299704330394, -0.03454299704330394]",,,,,"[0.019984106968973445, 0.00630288671536669, 0.004844234496033953, -0.06280782803473187, -0.05834751243801625, -0.06219819846292646, 0.13488613086151574, 0.1411390451664437, 0.13784915684434315, 0.11776882633032963, 0.13003815368378027, 0.11528342769687744, 0.128596134016335, 0.11478341940644468, 0.13187801674923044]","[0.019984106968973292, 0.006302886715367301, 0.004844234496033481, -0.06280782803473192, -0.05834751243801617, -0.0621981984629264, 0.13488613086151574, 0.1411390451664437, 0.1378491568443433, 0.11776882633032967, 0.13003815368378036, 0.11528342769687741, 0.12859613401633502, 0.11478341940644476, 0.1318780167492305]"
pyridine,B5,P,1,,7.041731753232902,5.654234020488031,369.0427462262844,0.01765365358372084,-1.3224917319840658e-13,-2.253133840701977e-14,0.01765365358372084,"[-0.21034478614387098, 0.2831234002068554, 0.06409439276039541, 0.12792627108016277, 0.06409439276028618, 0.28312340020701743, -0.1428270102066925, -0.10738307088608175, -0.11159690868522806, -0.10738307088609518, -0.14282701020674868]",0.8873326621906846,1,6.705215307624396,0.14550351508904139,"[-0.038657263446494804, 0.04440931210748652, 0.04440931210748652, 0.04440931210748652, 0.04440931210748652, 0.04440931210748652, -0.03667785941818772, -0.03667785941818772, -0.03667785941818772, -0.03667785941818772, -0.03667785941818772]",,,,,"[0.04402327766910802, 0.052297452928735, 0.009564850966875704, 0.027708257978248108, 0.009564850966841176, 0.05229745292881771, 0.16830245601464813, 0.15637635768596247, 0.15518622916015845, 0.15637635768591665, 0.16830245601468827]","[0.04402327766910796, 0.05229745292873511, 0.009564850966875559, 0.02770825797824844, 0.00956485096684112, 0.05229745292881757, 0.1683024560146484, 0.15637635768596247, 0.15518622916015848, 0.1563763576859168, 0.16830245601468827]"
pyridine,B5,L,1,,7.128195120305604,5.672085678219315,384.970888928554,0.18421625115464021,-1.594455757513047e-13,-9.29368656081176e-15,0.18421625115464021,"[-0.07521730356715385, 0.14593354147403498, 0.08315451372795132, 0.0943964032167472, 0.08315451372788735, 0.14593354147412418, -0.10149698943086463, -0.09144221042816444, -0.09147681033550438, -0.09144221042817713, -0.10149698943088033]",1.6835849550980788,1,6.67205573900128,0.14842009495367114,"[-0.0034102187460966537, 0.03994157177565347, 0.03994157177565347, 0.03994157177565347, 0.03994157177565347, 0.03994157177565347, -0.03925952802643427, -0.03925952802643427, -0.03925952802643427, -0.03925952802643427, -0.03925952802643427]",,,,,"[0.0886232927023318, -0.000917128693865038, 0.0023349127607330544, 0.004872066708189224, 0.0023349127607320413, -0.0009171286938383927, 0.1922286736578941, 0.17296561529910542, 0.17328049454170527, 0.1729656152990584, 0.1922286736579547]","[0.08862329270233159, -0.0009171286938648715, 0.002334912760733096, 0.0048720667081891544, 0.002334912760732097, -0.0009171286938384204, 0.19222867365789395, 0.1729656152991054, 0.1732804945417052, 0.1729656152990583, 0.1922286736579547]"
pyridine,B5,Q,1,,7.079477074907836,5.644441947668567,371.43313932724914,0.1349944659475208,-1.521132123179253e-13,-1.4502011547816872e-14,0.1349944659475208,"[-0.12100741912247068, 0.19533925550777903, 0.08890947848270225, 0.11376884665162075, 0.0889094784826028, 0.19533925550791448, -0.12177690205005946, -0.10551166049376483, -0.10668177042245884, -0.10551166049377328, -0.12177690205009252]",1.1404869227245964,1,6.646994545499775,0.1288445561350423,"[-0.006944025958440971, 0.04259949540854138, 0.04259949540854138, 0.04259949540854138, 0.04259949540854138, 0.04259949540854138, -0.04121069021685323, -0.04121069021685323, -0.04121069021685323, -0.04121069021685323, -0.04121069021685323]",,,,,"[0.10154574220688356, 0.0072712359493943, 0.011541947317825318, 0.014829827201315496, 0.011541947317801407, 0.007271235949448562, 0.17911461231710932, 0.1625754619068377, 0.16261791560942582, 0.16257546190679412, 0.17911461231716433]","[0.1015457422068834, 0.007271235949394328, 0.01154194731782536, 0.014829827201315343, 0.011541947317801518, 0.007271235949448673, 0.1791146123171094, 0.16257546190683764, 0.16261791560942584, 0.16257546190679403, 0.1791146123171643]"
pyridine,B5,Lfit,1,,7.080437515315914,5.64463448352239,371.62175233544355,0.13970324612645646,-1.5504615769127705e-13,-1.4107377727132397e-14,0.13970324612645646,"[-0.11759991381681376, 0.19199877575801463, 0.0885581730699568, 0.11255614314671561, 0.08855817306985896, 0.19199877575814764, -0.12053683235135046, -0.1046275388653005, -0.10574138455253727, -0.1046275388653089, -0.12053683235138245]",1.148917796792256,1,6.649834723258226,0.13375211016118554,"[-0.006207872819301318, 0.04223114013810524, 0.04223114013810524, 0.04223114013810524, 0.04223114013810524, 0.04223114013810524, -0.04098956557424493, -0.04098956557424493, -0.04098956557424493, -0.04098956557424493, -0.04098956557424493]",,,,,"[0.1019571675345994, 0.006776221569883473, 0.01141007583445687, 0.01458406382005012, 0.011410075834433223, 0.006776221569937568, 0.17936116252476572, 0.16277010992891386, 0.16282362892926838, 0.16277010992887028, 0.17936116252482082]","[0.10195716753459921, 0.006776221569884111, 0.011410075834456565, 0.014584063820050217, 0.011410075834433278, 0.006776221569937513, 0.1793611625247656, 0.162770109928914, 0.16282362892926855, 0.1627701099288703, 0.17936116252482087]"
aniline,B5,P,1,,7.049960097733782,5.115647175733072,389.6572625794737,0.08320670799426233,-3.4162147814608557e-14,0.03369396361478261,0.08976992502679688,"[0.06339314963141207, 0.11447301566086586, 0.10516529137411852, 0.11036141562095111, 0.10516529137437267, 0.11447301566061435, -0.07384344382954566, -0.11088445561238379, -0.10732496360679088, -0.10829989465390762, -0.10732496360682797, -0.11088445561236071, 0.0027654987997234046, 0.0027654987997585406]",0.8510243018718227,1,6.7290610039285355,1.1733405983357226,"[0.046794318432558574, 0.046794318432558574, 0.046794318432558574, 0.046794318432558574, 0.046794318432558574, 0.046794318432558574, -0.03701659446223917, -0.03482133087615893, -0.03482133087615893, -0.03482133087615893, -0.03482133087615893, -0.03482133087615893, -0.03482133087615893, -0.03482133087615893]",,,,,"[0.05141957754724828, 0.011047149669211206, 0.02044847893064962, 0.01715428669694022, 0.020448478930707004, 0.0110471496691735, -0.0656493618937892, 0.11242149180941877, 0.13401874949799364, 0.13597478510671349, 0.13401874949805737, 0.11242149180931929, 0.1526144863641814, 0.15261448636417563]","[0.05141957754724825, 0.011047149669211123, 0.020448478930649536, 0.017154286696940302, 0.020448478930706893, 0.011047149669173612, -0.06564936189378932, 0.11242149180941878, 0.13401874949799358, 0.13597478510671346, 0.1340187494980573, 0.11242149180931929, 0.15261448636418143, 0.1526144863641756]"
aniline,B5,L,1,,7.155829077134491,5.140871302208594,404.9779976417682,-0.030952285009260144,-1.1365163321738065e-14,-0.15077673097560665,0.15392097501960197,"[0.019326908549600338, 0.09875707616976993, 0.08909012154078393, 0.09184206575250298, 0.08909012154090944, 0.09875707616964259, 0.06780107253966569, -0.09360497691469728, -0.08941425462644874, -0.08990275853774823, -0.0894142546264515, -0.09360497691470372, -0.04936161032142545, -0.0493616103214]",1.6472024431671788,1,6.706707921669104,0.7247861704097797,"[0.04280610048591603, 0.04280610048591603, 0.04280610048591603, 0.04280610048591603, 0.04280610048591603, 0.04280610048591603, -0.0009050488299443382, -0.03656165058365044, -0.03656165058365044, -0.03656165058365044, -0.03656165058365044, -0.03656165058365044, -0.03656165058365044, -0.03656165058365044]",,,,,"[0.033700553368723005, 0.0003873975322221529, 0.004061047750761493, 0.0024594791857687898, 0.004061047750763852, 0.0003873975322327555, -0.05251773243040395, 0.12702921275633117, 0.14947480917798314, 0.1513507642655492, 0.14947480917806016, 0.12702921275622475, 0.15155100058789736, 0.15155100058788643]","[0.03370055336872277, 0.0003873975322219586, 0.0040610477507615345, 0.0024594791857687204, 0.004061047750763852, 0.0003873975322327139, -0.05251773243040396, 0.12702921275633122, 0.14947480917798311, 0.1513507642655492, 0.14947480917806014, 0.1270292127562248, 0.15155100058789736, 0.1515510005878864]"
aniline,B5,Q,1,,7.1057047498987504,5.138181355892728,394.21263452745166,-0.0578588305073484,-2.529665384515892e-14,-0.1771440340064356,0.18635357000001715,"[0.0072381059532258315, 0.12105257766266035, 0.10276921340158669, 0.10825998263618448, 0.10276921340177815, 0.1210525776624636, 0.08216530062284344, -0.10875922021409963, -0.10396261709257823, -0.1047829642188402, -0.10396261709259622, -0.10875922021408936, -0.0575401662542847, -0.0575401662542538]",1.1070584501772123,1,6.680600907530586,0.8084125705366898,"[0.0457287780564283, 0.0457287780564283, 0.0457287780564283, 0.0457287780564283, 0.0457287780564283, 0.0457287780564283, -0.004213015650239558, -0.03859423609833282, -0.03859423609833282, -0.03859423609833282, -0.03859423609833282, -0.03859423609833282, -0.03859423609833282, -0.03859423609833282]",,,,,"[0.03494158743806094, 0.008538724265864314, 0.013259610466657565, 0.011131120479219533, 0.013259610466684543, 0.008538724265852338, -0.0402749091751466, 0.11921284917787833, 0.14106502450212255, 0.14293644575504508, 0.14106502450219424, 0.11921284917777501, 0.14355666933890043, 0.14355666933889194]","[0.03494158743806062, 0.008538724265864162, 0.013259610466657704, 0.011131120479219783, 0.013259610466684363, 0.008538724265852435, -0.0402749091751467, 0.11921284917787835, 0.14106502450212252, 0.14293644575504508, 0.14106502450219432, 0.11921284917777501, 0.14355666933890046, 0.143556669338892]"
aniline,B5,Lfit,1,,7.107405350083447,5.138429607340318,394.3910328034564,-0.058899764832372095,-2.423012825484919e-14,-0.18020314904309748,0.18958469669875133,"[0.006262361456823634, 0.12007392521016112, 0.10188766247452984, 0.10730381803899426, 0.10188766247471792, 0.12007392520996756, 0.08487384995347609, -0.10783995965490986, -0.10304798674835057, -0.10385504663486507, -0.10304798674836803, -0.10783995965489983, -0.05836613268865379, -0.05836613268862353]",1.1154656624808452,1,6.683412572715549,0.7943807720100552,"[0.04535110512265718, 0.04535110512265718, 0.04535110512265718, 0.04535110512265718, 0.04535110512265718, 0.04535110512265718, -0.003479311438073518, -0.038375331328267155, -0.038375331328267155, -0.038375331328267155, -0.038375331328267155, -0.038375331328267155, -0.038375331328267155, -0.038375331328267155]",,,,,"[0.034806844922802345, 0.008387816447624055, 0.013069556612241476, 0.010954589867243264, 0.01306955661226751, 0.008387816447613175, -0.040171458501062234, 0.11938036750536399, 0.14124382933307905, 0.14311481413860724, 0.14124382933315086, 0.11938036750526064, 0.14356603488790876, 0.14356603488790004]","[0.034806844922801776, 0.008387816447624291, 0.013069556612241656, 0.010954589867243, 0.013069556612267524, 0.008387816447613161, -0.040171458501062254, 0.11938036750536393, 0.1412438293330791, 0.14311481413860733, 0.14124382933315088, 0.11938036750526064, 0.14356603488790873, 0.14356603488790004]"
acetone,B5,P,1,,7.447159881061562,6.023234440010976,381.87747843159053,-0.12682236093389074,-3.107236496344855e-05,3.922919403442107e-14,0.12682236474036399,"[0.07985411019896912, -0.1436737016897564, 0.5313558486304562, 0.531342118469512, -0.16056576588831886, -0.16056576588831883, -0.17831258756058874, -0.16056149025967104, -0.1605614902596757, -0.17831127575260738]",0.8957368773831283,1,6.888242826316255,0.1712491095498164,"[0.06271541582426299, -0.05357774231631521, 0.06271541582426299, 0.06271541582426299, -0.02242808419274546, -0.02242808419274546, -0.02242808419274546, -0.02242808419274546, -0.02242808419274546, -0.02242808419274546]",,,,,"[0.017027208244354525, 0.18964910132209217, -0.11885973020085572, -0.1188528265466896, 0.18010225690142395, 0.18010225690141604, 0.15531300032300033, 0.18010304012569509, 0.18010304012568792, 0.1553126528038757]","[0.017027208244354303, 0.18964910132209212, -0.11885973020085572, -0.11885282654668927, 0.18010225690142387, 0.180102256901416, 0.1553130003230003, 0.180103040125695, 0.18010304012568779, 0.15531265280387566]"
acetone,B5,L,1,,7.399932050464011,6.0526969162540585,398.50852006560007,0.39324446259632756,-1.4449168088403322e-05,2.668204655857413e-13,0.3932444628617839,"[0.0579066425870878, -0.03606952706965288, 0.3057693369385534, 0.30576492357431245, -0.10470492032176963, -0.10470492032176625, -0.10727810878730015, -0.10470241408557628, -0.10470241408557546, -0.1072785984283133]",1.8427475466576866,1,6.851084517295391,0.2053714241264583,"[0.05474101688717001, -0.012296580262785416, 0.05474101688717001, 0.05474101688717001, -0.025321078399787596, -0.025321078399787596, -0.025321078399787596, -0.025321078399787596, -0.025321078399787596, -0.025321078399787596]",,,,,"[0.029408991093283446, 0.13284851997778704, -0.13735321484428475, -0.1373489242047949, 0.1962879150134659, 0.19628791501345483, 0.16364558384668834, 0.19628847714493328, 0.19628847714492254, 0.16364625981454406]","[0.02940899109328354, 0.1328485199777871, -0.13735321484428492, -0.1373489242047949, 0.19628791501346576, 0.19628791501345488, 0.16364558384668837, 0.1962884771449333, 0.1962884771449226, 0.16364625981454414]"
acetone,B5,Q,1,,7.388341094773829,6.0467877497909654,389.00954765517747,0.38309999518593063,-1.726667309527855e-05,2.861492219136315e-13,0.3830999955750431,"[0.037535850704862386, -0.052467109510144314, 0.4454225281575571, 0.4454140925048132, -0.1439947114805122, -0.14399471148050882, -0.1499670113470528, -0.14399092630227106, -0.14399092630227098, -0.1499670749444727]",1.2144947523158387,1,6.829823375858169,0.1864277436131278,"[0.059623744741136665, -0.017012929901059775, 0.059623744741136665, 0.059623744741136665, -0.02697638405372489, -0.02697638405372489, -0.02697638405372489, -0.02697638405372489, -0.02697638405372489, -0.02697638405372489]",,,,,"[0.02938044689036004, 0.15928446936617452, -0.13165546364172453, -0.13164978262266586, 0.18865901203163615, 0.18865901203162652, 0.1600014143079893, 0.1886596611848303, 0.1886596611848213, 0.16000156926695228]","[0.029380446890359846, 0.15928446936617435, -0.13165546364172453, -0.13164978262266575, 0.18865901203163618, 0.18865901203162658, 0.16000141430798923, 0.18865966118483035, 0.18865966118482133, 0.16000156926695225]"
acetone,B5,Lfit,1,,7.385300019682579,6.045498232999421,389.03785535885953,0.3928318481947289,-1.6798332638552164e-05,2.8876934042120834e-13,0.39283184855389525,"[0.03611546139394255, -0.049742207289442106, 0.43980732723842103, 0.43979907496386356, -0.14245756361942527, -0.14245756361942155, -0.14807840240176667, -0.14245381466829976, -0.14245381466829954, -0.14807849732957187]",1.2241507604740363,1,6.830978057098084,0.19480494385973476,"[0.059062499736749687, -0.015868587485583615, 0.059062499736749687, 0.059062499736749687, -0.026886485287444164, -0.026886485287444164, -0.026886485287444164, -0.026886485287444164, -0.026886485287444164, -0.026886485287444164]",,,,,"[0.028741115996541333, 0.15984095360626227, -0.13169653727732683, -0.13169088224111342, 0.18866900658238075, 0.18866900658237115, 0.16006392189784296, 0.1886696664466341, 0.18866966644662508, 0.16006408195978225]","[0.028741115996541784, 0.15984095360626233, -0.13169653727732694, -0.1316908822411133, 0.1886690065823808, 0.1886690065823712, 0.1600639218978429, 0.1886696664466342, 0.1886696664466252, 0.1600640819597823]"
ch3cn,B5,P,1,,7.135577410068416,7.272862708968437,329.9146194844038,0.6149378177455217,-0.0004976116046329993,1.937077103400048e-13,0.614938019080731,"[0.5185886044081915, 0.14616544189352423, -0.11227900134292472, -0.1841632484581653, -0.18415589825031264, -0.18415589825031342]",0.9708964688989317,1,6.824385830634133,0.16112536570480102,"[0.05632854682033617, 0.05632854682033617, -0.030457906277559527, -0.02739972912103759, -0.02739972912103759, -0.02739972912103759]",,,,,"[-0.19779706348766707, 0.26100073715900207, 0.1884428965732028, 0.24945578067800817, 0.24944882453872763, 0.2494488245387263]","[-0.197797063487667, 0.2610007371590019, 0.18844289657320284, 0.24945578067800836, 0.24944882453872752, 0.2494488245387263]"
ch3cn,B5,L,1,,7.118134913764621,7.266373596512254,341.2437768916115,0.9439540829432592,-0.0008041273491314493,2.805628881008535e-13,0.943954425449684,"[0.3142992077477169, 0.07850742190338827, -0.021954232260617483, -0.12362074538630763, -0.12361582600208952, -0.12361582600209038]",1.8769441935231646,1,6.7597176420152065,0.5421771306860288,"[0.04718815824285481, 0.04718815824285481, 0.002927274171111814, -0.03243453021894046, -0.03243453021894046, -0.03243453021894046]",,,,,"[-0.19100851119949164, 0.12895762857467505, 0.26132970165258923, 0.26691186128542976, 0.26690465984339934, 0.26690465984339834]","[-0.1910085111994917, 0.12895762857467508, 0.2613297016525891, 0.26691186128542976, 0.2669046598433994, 0.26690465984339834]"
ch3cn,B5,Q,1,,7.082694096540424,7.116414121428703,324.110824058766,0.9879617519430267,-0.0008333749426750861,2.9489432572064046e-13,0.9879621034311639,"[0.45001200804158475, 0.0791833777533503, -0.03642030994695958, -0.16426276413986632, -0.16425615585405423, -0.16425615585405504]",1.2599287390416687,1,6.737556043429041,0.5469695218322433,"[0.051032200018962554, 0.051032200018962554, 0.0004154253306999985, -0.0341599417895415, -0.0341599417895415, -0.0341599417895415]",,,,,"[-0.17745209111833948, 0.13988077507777383, 0.2944465704705699, 0.24771275735471796, 0.2477059941076394, 0.24770599410763808]","[-0.17745209111833943, 0.13988077507777374, 0.29444657047057, 0.24771275735471796, 0.24770599410763938, 0.24770599410763808]"
ch3cn,B5,Lfit,1,,7.081603110604178,7.116618479056805,324.26080289988715,0.9902768129275159,-0.0008358620292841768,2.951609571182179e-13,0.9902771656900963,"[0.4445590447093253, 0.07738853851926004, -0.03446788838228019, -0.16249758874778256, -0.162491053049261, -0.16249105304926176]",1.2695328368763135,1,6.739144838035091,0.5507193009221139,"[0.0505295998481079, 0.0505295998481079, 0.0010495344915181903, -0.03403624472924472, -0.03403624472924472, -0.03403624472924472]",,,,,"[-0.17754688183668332, 0.13875088732077306, 0.29498754957833184, 0.24794066036305668, 0.2479338922872617, 0.24793389228726043]","[-0.17754688183668377, 0.138750887320773, 0.29498754957833173, 0.24794066036305676, 0.24793389228726162, 0.24793389228726043]"
bf3,B6,P,1,,5.8364463110515405,7.954261726396729,264.3061585488104,0.004326235544282626,-0.010486063910112127,-2.672734994576766e-12,0.011343449665404718,"[6.1082582187007315, -2.036201118292202, -2.0357166287865516, -2.036340471621978]",0.7518264947709853,1,8.157168458561458,0.0011781977498818597,"[0.4824338560913014, -0.16081128536376707, -0.16081128536376707, -0.16081128536376707]",,,,,,
bf3,B6,L,1,,6.53300159733669,8.874002582900966,318.09206490609796,0.0005339934707176011,-0.0012895378229874925,-3.118008239068803e-13,0.0013957280622257156,"[0.7125880715013261, -0.23753968612029358, -0.23749385656985475, -0.2375545288111778]",1.7871714828577643,1,6.549882349341431,0.0002741933178488296,"[0.11227329169281092, -0.03742443056427036, -0.03742443056427036, -0.03742443056427036]",,,,,,
bf3,B6,Q,1,,6.406536918882897,8.26017503314528,276.8575019039402,0.0008449801380331407,-0.002040166561017621,-5.165562500702124e-13,0.002208228029521628,"[1.180535662356733, -0.39353318786044744, -0.39344218974189693, -0.3935602847543885]",1.1037817135583698,1,6.558703551198011,0.00031607833779654856,"[0.12942385210412258, -0.04314128403470749, -0.04314128403470749, -0.04314128403470749]",,,,,,
bf3,B6,Lfit,1,,6.434141086678128,8.264606082547564,276.8412163891226,0.0008118120191527183,-0.001959388556008082,-4.964095825754121e-13,0.002120906001655012,"[1.134492560264342, -0.3781846788463195, -0.37809708582104185, -0.3782107955969807]",1.1237131921841876,1,6.556708273890532,0.0003085201141058193,"[0.12632900406127548, -0.0421096680204252, -0.0421096680204252, -0.0421096680204252]",,,,,,
bh3,B6,P,1,,4.857973445656567,7.995463041138054,264.82121923336257,7.714640850176986e-05,4.283692191103062e-05,-1.2017920108246354e-14,8.824154477078063e-05,"[4.912529992072496, -1.6375121350078417, -1.6375112927678892, -1.6375065642967659]",0.4408283773317152,1,6.171222579722415,5.552441280894143e-06,"[0.23475705807348782, -0.07825235269116254, -0.07825235269116254, -0.07825235269116254]",,,,,,
bh3,B6,L,1,,7.078402219506982,8.369043262083824,284.51594159900526,1.7221946472096606e-05,9.051338720408343e-06,-2.539354286039548e-15,1.945564629919356e-05,"[1.038004376697906, -0.34600180309263107, -0.3460017863577895, -0.3460007872474855]",1.252093904106434,1,6.651486139682464,2.8993155694954257e-06,"[0.1225829791046874, -0.04086099303489573, -0.04086099303489573, -0.04086099303489573]",,,,,,
bh3,B6,Q,1,,6.61151470391216,8.270450773190282,275.8032227767317,2.8198216314267236e-05,1.5322164701530836e-05,-4.298638847862228e-15,3.209218182746453e-05,"[1.757141984628678, -0.585714688996477, -0.5857144934685155, -0.5857128021636855]",0.7456387226875691,1,6.601297890889591,3.1765711108100987e-06,"[0.13430533543725157, -0.04476844514575048, -0.04476844514575048, -0.04476844514575048]",,,,,,
bh3,B6,Lfit,1,,6.646197425473648,8.278406006012233,276.2511402527655,2.7241902044247713e-05,1.4783746228884689e-05,-4.1475852233358625e-15,3.099484440271398e-05,"[1.6953962365883062, -0.565132744557995, -0.565132561951396, -0.5651309300789154]",0.764083523392771,1,6.609613586238336,3.130632615832001e-06,"[0.13236305718735045, -0.04412101906245006, -0.04412101906245006, -0.04412101906245006]",,,,,,
alcl3,B6,P,1,,5.70647849574336,5.317427124125539,116.8103611353135,-0.002409419302129424,-0.00025553465443425816,-6.1813903376982786e-12,0.0024229319703802407,"[5.211343505080956, -1.7370517205541998, -1.737138456775389, -1.737153327751368]",0.7312239627952337,1,6.463020947882199,0.00037910822063434783,"[0.5859460249479101, -0.19531534164930328, -0.19531534164930328, -0.19531534164930328]",,,,,,
alcl3,B6,L,1,,6.575665444092181,5.986434791849863,145.76396908471744,-0.00038363408028651576,-4.066252634783799e-05,-9.230813311114415e-13,0.00038578303307204874,"[0.7782199131120486, -0.25939885347072494, -0.25940956415762595, -0.25941149548369763]",1.6364488537943203,1,6.549882349154311,0.00010290813807143383,"[0.15905382989814915, -0.05301794329938279, -0.05301794329938279, -0.05301794329938279]",,,,,,
alcl3,B6,Q,1,,6.492357926389111,5.47131733850586,122.37003027382828,-0.0006420381702533901,-6.790474012445081e-05,-1.6304976171520349e-12,0.0006456191336954709,"[1.3746227196050995, -0.4581914466061715, -0.45821370416658747, -0.4582175688323405]",0.9479355052631779,1,6.5587035508667375,0.0001229165884346188,"[0.18997869862298447, -0.06332623287432818, -0.06332623287432818, -0.06332623287432818]",,,,,,
alcl3,B6,Lfit,1,,6.510910047867904,5.473170672619897,122.34553715401134,-0.0006181923310378347,-6.534964548602964e-05,-1.5714051600117186e-12,0.0006216368186643561,"[1.3248037228739185, -0.44158566029136054, -0.44160716355046525, -0.44161089903209233]",0.9622891604597972,1,6.556708273875486,0.00011996219270843194,"[0.1854124129620535, -0.06180413765401782, -0.06180413765401782, -0.06180413765401782]",,,,,,
f_minus,B6,P,1,,-3.6096254499999993,14.0216303,198.60108105055946,0.0,0.0,0.0,0.0,[-1.0],nan,1,-3.6096254499999993,0.0,[-1.0],,,,,,
f_minus,B6,L,1,,-8.665078650000002,15.80651066,251.84180849811295,0.0,0.0,0.0,0.0,[-1.0],nan,1,-8.665078650000002,0.0,[-1.0],,,,,,
f_minus,B6,Q,1,,-6.928559850000002,14.09535512,200.67405275362637,0.0,0.0,0.0,0.0,[-0.9999999999999999],nan,1,-6.928559850000002,0.0,[-0.9999999999999999],,,,,,
f_minus,B6,Lfit,1,,-6.9136001700000005,14.06247458,199.74818500983505,0.0,0.0,0.0,0.0,[-1.0],nan,1,-6.9136001700000005,0.0,[-1.0],,,,,,
i_minus,B6,P,1,,-0.6370605500000012,7.392213700000001,56.627164017199334,0.0,0.0,0.0,0.0,[-1.0],nan,1,-0.6370605500000012,0.0,[-1.0],,,,,,
i_minus,B6,L,1,,-0.4216478100000011,7.392213700000001,56.627164017199334,0.0,0.0,0.0,0.0,[-1.0],nan,1,-0.4216478100000011,0.0,[-1.0],,,,,,
i_minus,B6,Q,1,,-0.3996951600000006,7.392213700000001,56.627164017199334,0.0,0.0,0.0,0.0,[-0.9999999999999999],nan,1,-0.3996951600000006,0.0,[-0.9999999999999999],,,,,,
i_minus,B6,Lfit,1,,-0.41438347000000053,7.392213700000001,56.627164017199334,0.0,0.0,0.0,0.0,[-1.0],nan,1,-0.41438347000000053,0.0,[-1.0],,,,,,
ag_plus,B6,P,1,,10.712116000000002,6.271764,41.31081693665288,0.0,0.0,0.0,0.0,[1.0000000000000002],nan,1,10.712116,0.0,[1.0],,,,,,
ag_plus,B6,L,1,,10.712116000000002,6.271764,41.31081693665288,0.0,0.0,0.0,0.0,[1.0000000000000002],nan,1,10.712116,0.0,[1.0],,,,,,
ag_plus,B6,Q,1,,10.712116000000002,6.271764,41.31081693665288,0.0,0.0,0.0,0.0,[1.0000000000000002],nan,1,10.712116,0.0,[1.0],,,,,,
ag_plus,B6,Lfit,1,,10.712116000000002,6.271764,41.31081693665288,0.0,0.0,0.0,0.0,[1.0000000000000002],nan,1,10.712116,0.0,[1.0],,,,,,
clf,B7,P,1,,8.821088435443217,8.770069134152086,169.60485853590475,-1.7902907277346602,-3.8621803243955137e-13,-1.8006805042535809e-12,1.7902907277346602,"[0.22714143053113833, -0.22714143053113836]",4.670717369874809,1,9.13929837526445,0.715413196927972,"[0.09076736780997222, -0.09076736780997213]",,,,,,
clf,B7,L,1,,7.14143201,9.977375776516439,213.59867269057807,0.0,0.0,0.0,0.0,"[0.0, 0.0]",6.127493540511692,1,7.141432010000001,4.387614480810924e-16,"[7.960344872495894e-17, 5.619066970598084e-17]",,,,,,
clf,B7,Q,1,,7.166795270000001,8.92441954091115,174.00221799701143,3.8934097817710086e-16,-6.513296855751809e-29,-9.590553919634386e-29,3.8934097817710086e-16,"[5.591889792990839e-17, 4.980462952872491e-17]",4.797069037643363,1,7.166795270000001,4.91928442978165e-16,"[9.249425978050019e-17, 6.30121350004075e-17]",,,,,,
clf,B7,Lfit,1,,7.14887441,8.908443497696698,173.39042475697926,0.0,0.0,0.0,0.0,"[0.0, 0.0]",4.775745495896361,1,7.1488744099999995,4.930790138313596e-16,"[-9.269881873307975e-17, -6.315946845964896e-17]",,,,,,
ibr,B7,P,1,,7.104356847597332,6.246863490527213,80.77900489365436,-1.5338825811706824,1.8449802900151128e-12,-1.3749052253313242e-13,1.5338825811706824,"[0.12772910647802552, -0.12772910647802566]",3.2629440265574963,1,7.144092652020395,0.6318438781066331,"[0.0526147535508064, -0.05261475355080676]",,,,,,
ibr,B7,L,1,,6.970565889999999,6.476376475560445,89.00636616487786,9.922466409165335e-18,-8.118345565298935e-28,1.6189305536847237e-30,9.922466409165335e-18,"[-1.201505334863527e-16, 0.0]",3.749185178034131,1,6.97056589,0.0,"[0.0, 0.0]",,,,,,
ibr,B7,Q,1,,6.992518540000002,6.314284537762206,82.95330537994377,8.991676181097167e-16,7.050091728361288e-28,7.896808820778577e-29,8.991676181097167e-16,"[1.9163065008909474e-16, 7.672069365726423e-17]",3.3882704609109284,1,6.992518540000001,1.1988260820250853e-15,"[1.201505334863527e-16, 1.0135160564757982e-16]",,,,,,
ibr,B7,Lfit,1,,6.9778302299999995,6.315008459763234,82.97759653333468,-9.086016541263917e-16,1.0636095130659691e-28,-8.054335023157227e-29,9.086016541263917e-16,"[-7.150243169301679e-17, -7.667989408181294e-17]",3.3896846586639118,1,6.97783023,0.0,"[0.0, 0.0]",,,,,,


==> anc/Molecular_Descriptors_EEM_data_and_code/data/experimental_dipoles.csv <==
mid,name,dipole_debye,source
hf,HF,1.826,CCCBDB / Huber-Herzberg
hcl,HCl,1.109,CCCBDB
hbr,HBr,0.827,CCCBDB
hi,HI,0.448,CCCBDB
lif,LiF,6.327,CCCBDB
licl,LiCl,7.129,CCCBDB
nacl,NaCl,9.001,CCCBDB
kcl,KCl,10.269,CCCBDB
co,CO,0.110,CCCBDB
no,NO,0.159,CCCBDB
n2,N2,0.0,symmetry
f2,F2,0.0,symmetry
cl2,Cl2,0.0,symmetry
lih,LiH,5.882,CCCBDB
h2o,H2O,1.855,CCCBDB
nh3,NH3,1.472,CCCBDB
ch4,CH4,0.0,symmetry
h2s,H2S,0.974,CCCBDB
ph3,PH3,0.574,CCCBDB
h2o2,H2O2,1.573,CCCBDB
h2co,H2CO,2.332,CCCBDB
ch3oh,CH3OH,1.700,CCCBDB
ch3nh2,CH3NH2,1.31,CCCBDB
hcn,HCN,2.984,CCCBDB
co2,CO2,0.0,symmetry
so2,SO2,1.633,CCCBDB
ch3f,CH3F,1.858,CCCBDB
ch3cl,CH3Cl,1.892,CCCBDB
ch3br,CH3Br,1.822,CCCBDB
ch3i,CH3I,1.62,CCCBDB
phf,C6H5F,1.60,CCCBDB
phcl,C6H5Cl,1.69,CCCBDB
phbr,C6H5Br,1.70,CCCBDB
phi,C6H5I,1.70,CCCBDB
clf,ClF,0.888,CCCBDB
ibr,IBr,0.737,CCCBDB


==> anc/Molecular_Descriptors_EEM_data_and_code/data/fukui.csv <==
mid,kind,expected,dft_site,dft_hit,P_site,P_hit,L_site,L_hit,Q_site,Q_hit,Lfit_site,Lfit_hit
h2co,plus,0,0,1,1,0,2,0,2,0,2,0
co2,plus,0,0,1,1,0,1,0,1,0,1,0
acrolein,plus,2,2,1,3,0,7,0,7,0,7,0
cyclohexenone,plus,2,6,0,6,0,7,0,7,0,7,0
pyridine,minus,0,5,0,10,0,10,0,10,0,10,0
aniline,minus,3,6,0,12,0,12,0,12,0,12,0
acetone,plus,0,1,0,1,0,7,0,7,0,7,0
ch3cn,plus,1,5,0,1,1,3,0,2,0,2,0


==> anc/Molecular_Descriptors_EEM_data_and_code/data/hardness.csv <==
mid,tier,n_atoms,mae_excluded,eta_dscf,eta_hl,chi_dscf,eta_arith_P,chi_gm_P,eta_eem_P,eta_arith_L,chi_gm_L,eta_eem_L,eta_arith_Q,chi_gm_Q,eta_eem_Q,eta_arith_Lfit,chi_gm_Lfit,eta_eem_Lfit
hf,B1,2,,8.930699566054782,5.799472804850653,7.290440924878243,6.716467325,8.644062781998134,11.749511452522201,7.162687415000001,7.158852008815879,12.144558462622095,6.734898530000001,7.171553305570029,11.76945062041294,6.726678395,7.162581314523553,11.760602378061906
hcl,B1,2,,6.981868353187913,4.522650890759779,5.75929867307217,5.54978675,7.7131656658586705,9.022355314410515,6.000443985,7.158852008815879,10.00715287424064,5.61169094,7.171553305570029,9.181303721368929,5.606393455,7.162581314523553,9.168037830390633
hbr,B1,2,,6.3735783780937325,3.9586424216276916,5.416892382787829,5.32361525,7.379626729708998,8.261064433679826,5.623430345,7.07269206664707,9.039952971985892,5.401894355,7.083820451572783,8.484027077537021,5.402773415,7.076376492110023,8.486446122647827
hi,B1,2,,5.630665433799423,3.2815977413438757,4.982901200122035,5.059113175,6.962550071637955,7.320008460628237,5.059113175,7.07269206664707,7.320008460628237,5.059113175,7.083820451572783,7.320008460628237,5.059113175,7.076376492110023,7.320008460628237
lif,B1,2,,5.622032786121453,3.061884811550058,6.044948825285713,4.698824075,5.593464575527202,4.1926322204516335,4.90602921,4.851240546773311,2.4552693145603564,4.362848015,4.831852382639415,1.4931470463712442,4.3647148,4.856296239575687,1.5835441311461536
licl,B1,2,,4.714475490732392,2.5759823504557753,5.338611352959036,3.5321435,4.991092730955417,4.758651859025552,3.74378578,4.851240546773311,3.4254257408621074,3.239640425,4.831852382639415,2.7379179850038367,3.2444298600000003,4.856296239575687,2.8111165150379227
nacl,B1,2,,4.23774080518781,2.1049885443410963,5.072876460891955,3.48651475,4.855217150475044,4.591149818304664,3.46307944,4.851240546773311,1.9425921855523984,2.9722100449999997,4.831852382639415,1.1385805480716344,2.973857385,4.856296239575687,1.1985049168364776
kcl,B1,2,negative_response_slope,4.023915547843115,2.043301962462216,4.7097700154729685,3.29852825,4.480070399440951,3.820125307140336,3.055249365,3.2974670258509584,-1.0173399867560866,2.63802813,3.280345085438616,-1.6164996916851162,2.63688044,3.300903459955084,-1.5705032849879397
co,B1,2,,7.946844627927372,4.749033741252007,6.2284357542687045,5.5387775999999995,6.870725697312114,9.511386728761673,6.7910692699999995,6.599031088842002,11.190377568558278,6.040866475,6.6095998695298785,10.160615600812127,6.04176602,6.605908230578146,10.170491781516061
no,B1,2,,5.278353987468891,1.5058414284365949,4.913112663236366,6.67276785,7.402070600925087,11.080723621160377,7.224888215,6.875965579523491,11.929833098863654,6.43240412,6.893401681837534,10.888629673221585,6.427718875,6.883131324352885,10.883707660074228
f2,B1,2,,7.622494378705111,3.622928600926431,8.235536856033313,7.01081515,10.41200485,11.164236953705847,7.90325533,7.14143201,12.221285464427883,7.04767756,7.166795269999999,11.208725003381362,7.03123729,7.14887441,11.188893408594263
cl2,B1,2,,5.154559708933781,2.459184989244994,6.306633844687135,4.677454,8.290178000000001,7.518159219473331,5.57876847,7.14143201,8.589152439417324,4.80126238,7.166795269999999,7.669018854865406,4.79066741,7.14887441,7.656161401330562
lih,B1,2,,4.031453545735833,2.022118741949745,4.270059314243299,4.40447625,4.6437030770053545,4.298768423059452,4.165461295,4.8630741124310095,2.6026101341270227,4.050068985,4.835060249564534,1.615358892474778,4.060155905,4.865607466081617,1.7067291059544185
h2o,B2,3,,6.966195269561295,4.491626783078931,5.730268084492986,6.3075699,7.295416806457024,10.094978980144125,6.792627076666666,7.129356599896844,10.217645773490247,6.518770953333334,7.136727512950851,10.186611091893301,6.515548343333333,7.1318323451419765,10.185783465560752
nh3,B2,4,,6.16711253748227,3.9678511590696757,4.717436103254107,6.633355875,7.198895322821782,8.992897663753107,6.545623175,7.059207089496256,9.026589506941487,6.35477322,7.0626760335594705,9.095868558075287,6.354847555,7.061045548256065,9.095845128380466
h2s,B2,3,,5.769364787275499,3.7573662540982316,4.638241515671753,5.661897333333333,6.841702442147982,8.082981402751978,6.0540347,7.129356599896844,8.970268352801247,5.80562328,7.136727512950851,8.516172171000642,5.803620106666667,7.1318323451419765,8.511232070220778
ph3,B2,4,,5.95208540075684,4.0801181131344055,4.62503989871411,6.0340995,6.74986940463114,8.144533227174643,6.037083895,7.059207089496256,8.147688729671854,5.8644841925,7.0626760335594705,7.855212298277232,5.8646672,7.061045548256065,7.855693295226219
h2o2,B2,4,,6.295534558984959,3.923376926425895,5.228233713252018,6.2502951,7.355707181234335,8.727908318002894,6.977880865,7.105993000928551,9.001171691815374,6.567096680000001,7.1170159855943975,8.881808016280562,6.562262765,7.109694770230479,8.879945493031828
h2co,B2,4,,5.9392968827743795,3.0085563218428915,4.929020685456668,5.98044855,7.021857905650295,8.408777986014426,6.606594385,6.881622082678448,8.761825532423412,6.2314929875,6.887130562353627,8.592492316462021,6.23194276,6.885206970074851,8.589591470978075
ch3oh,B2,6,,6.010140977889857,4.1677111588607,4.869415287415767,6.1276722,7.072970482479225,7.588639872764518,6.545102756666666,6.978483141164503,7.578813853108742,6.2950351583333335,6.982206653392843,7.599621387462954,6.295335006666666,6.980906494690754,7.598174328498403
ch3nh2,B2,7,,5.481212241311354,3.672701318972524,4.118100049073421,6.339535285714286,7.050464660267994,7.168950002406428,6.439318287142858,6.9603988317433405,7.116483941727206,6.233284424285714,6.962453119260903,7.168763713885148,6.234965032857143,6.962470557550698,7.168038107753223
hcn,B2,3,,7.497357717501935,5.073123289216631,6.2374203904433605,6.229423,6.886091287985486,9.29860942541107,6.462250003333334,6.68258269412546,9.510388530593554,5.981504323333333,6.687185616753478,9.075996495486116,5.985425743333334,6.687224697467984,9.07845459297904
co2,B2,3,,7.253239117291383,5.389913687838277,6.548378766968652,5.7186753,7.086811382698877,8.698712058488477,7.0385935900000005,6.741700867433701,10.035342477601402,6.26460227,6.7558746940766365,9.272585307302734,6.261979356666667,6.748726690968785,9.269625905339744
so2,B2,3,,5.62921506881532,2.8136036352398355,6.77603540777246,5.432798133333333,7.070684744487115,7.805056330273704,6.795049853333334,7.03636059,9.161116351180995,5.998926186666668,7.05820746,8.37129929882524,5.9904777933333335,7.043693489999998,8.363360520935796
ch3f,B3,5,,7.200830035081536,5.432591799710874,5.829379958506644,6.255251630000001,7.522796506207165,8.153754596532593,6.643622028,6.96017872072072,8.184895914179304,6.33673903,6.965255652987308,8.120020645293977,6.3357443600000005,6.963079218063923,8.11580514145318
ch3cl,B3,5,,6.236412628553074,4.269776464275653,5.025977579729636,5.788579400000001,7.187621728967095,7.1368452971109635,6.178724656000001,6.96017872072072,7.424721429942891,5.887455994000001,6.965255652987308,7.163672817445819,5.887630384,6.963079218063923,7.157479322569766
ch3br,B3,5,,5.718243683388833,3.6443780969545516,4.907066362952655,5.6981108,7.0616454255796075,6.7804565204525185,6.0279192,6.926549426045806,7.025887077299748,5.803537360000001,6.931046093479193,6.844008867038453,5.806182368,6.929435910547726,6.84410651714549
ch3i,B3,5,,5.021758864505362,2.9514840437254244,4.723378245182934,5.5923099700000005,6.899211865722556,6.291273472734062,5.802192332000001,6.926549426045806,6.222476737144794,5.666424888,6.931046093479193,6.2644174188306705,5.6687182720000004,6.929435910547726,6.263627929030529
phf,B3,12,,5.195095271712387,3.140126925213715,4.021741468479349,5.759659970833334,6.914313223584673,5.4211603088582665,6.358735890833333,6.661630128320775,5.483921422192621,5.948019133333332,6.663933465474574,5.4360070631875725,5.952382570833333,6.665678971437891,5.435549582886372
phcl,B3,12,,5.02403987582489,3.084864369715582,3.978319759070031,5.565213208333334,6.7842447513917294,5.103712151825401,6.165028652499999,6.661630128320775,5.245964766517197,5.7608178683333335,6.663933465474574,5.132934411695568,5.765668414166666,6.665678971437891,5.131358433565783
phbr,B3,12,,4.942523237207552,3.0402433172470866,3.950862194233337,5.527517958333334,6.7344447866803145,4.9693909120842505,6.102193045833332,6.648200011263643,5.102150170404563,5.725851770833334,6.650276533941132,5.011770482511915,5.731731740833333,6.652240692311703,5.012312706206666
phi,B3,12,,4.443330381961544,2.789236786566411,4.166287141291769,5.483434279166667,6.669461747439875,4.768235462433673,6.008140184166666,6.648200011263643,4.777132554549563,5.668721574166667,6.650276533941132,4.773991138635808,5.674455034166667,6.652240692311703,4.774111120314001
h2o_dimer,B4,6,,5.935508832630421,3.816775176024212,5.295389396829967,6.3075699,7.295416806457024,7.0706485409049895,6.792627076666666,7.129356599896844,7.101500521451319,6.518770953333334,7.136727512950851,7.102437646820539,6.515548343333333,7.1318323451419765,7.10223491671311
hf_dimer,B4,4,,7.86896832561613,5.074746386489823,7.014145164422715,6.716467325,8.644062781998134,8.483030241394607,7.162687415000001,7.158852008815879,8.731063660155241,6.734898530000001,7.171553305570029,8.495759803466724,6.726678395,7.162581314523553,8.490113431234036
h2o_hf,B4,5,,6.812461612032805,4.701893241240047,6.233527141208747,6.471128869999999,7.807594160986757,7.791829033634033,6.940651212000001,7.141140152361569,7.878555889121456,6.605221984000001,7.150637489762818,7.776819549012953,6.6000003640000005,7.1441160604343885,7.773944649700095
nh3_hcl,B4,6,,5.816386854947587,3.8784236603377478,5.027408186271409,6.2721661666666675,7.366391427771228,6.3946976033700365,6.363896778333333,7.0922669937057865,6.759729379683492,6.107079126666666,7.098783545470772,6.501632257164381,6.105362855,7.094729859095717,6.496667303378009
acrolein,B5,8,,4.922703122777113,2.5217024214548234,5.05678693288691,5.845525275,6.860659082855501,6.327989737699531,6.420951145,6.772107454800298,6.451566206253292,6.0636911412500005,6.774987583407162,6.394489100088089,6.0667827575,6.7756352925519625,6.393688273114519
cyclohexenone,B5,15,,4.676929713640038,2.5637609563643577,4.371462513125137,5.829995579999999,6.817634819447268,5.1560838208021,6.346771739333332,6.754847636163277,5.194691045226001,6.020465626666665,6.756515476478878,5.180184802580699,6.024407872666665,6.758131836065097,5.179489623468472
pyridine,B5,11,,5.311537469133643,3.062667532757433,4.378056273724891,5.852098636363636,6.752563516744709,5.654234020488031,6.297201204545454,6.669307170016373,5.672085678219315,5.919238848181819,6.670803549265169,5.644441947668567,5.924478115454545,6.67309738929955,5.64463448352239
aniline,B5,14,,4.441704853851184,2.73910874008078,3.3637737867677693,5.872600607142856,6.774872983820425,5.115647175733072,6.297282039999998,6.7035887750137,5.140871302208594,5.951823244285713,6.704818659553992,5.138181355892728,5.956758877142855,6.707080919033933,5.138429607340318
acetone,B5,10,,5.425903038314189,3.072419788143958,4.185981435524743,5.96084412,6.92265939030505,6.023234440010976,6.421184816,6.851085147456463,6.0526969162540585,6.135376813000001,6.853416022140027,6.0467877497909654,6.137850106,6.853940182840162,6.045498232999421
ch3cn,B5,6,,6.596776761081441,4.852993410099779,5.656670879545829,6.08859875,6.871683983947503,7.272862708968437,6.37991422,6.756286156974956,7.266373596512254,6.026401843333333,6.7587258371016885,7.116414121428703,6.030273706666667,6.759805752503735,7.116618479056805
bf3,B6,4,,7.900915111769293,5.966497709258406,7.306967068897582,6.260398362499999,8.341353319577575,7.954261726396729,7.1593385750000005,6.67277875898442,8.874002582900966,6.3764701725,6.686233138128968,8.26017503314528,6.3694017525,6.679732759174722,8.264606082547564
bh3,B6,4,,6.64195073402032,3.7623271133660703,6.500668941014924,5.818876625000001,6.309745512184568,7.995463041138054,6.0484867025,6.697208870760663,8.369043262083824,5.907301627500001,6.692892728685779,8.270450773190282,5.912563410000001,6.69895305750568,8.278406006012233
alcl3,B6,4,,5.494089744845679,3.73510415629036,5.804368462522886,4.20220775,6.53921229309871,5.317427124125539,5.05365076,6.67277875898442,5.986434791849863,4.343999295,6.686233138128968,5.47131733850586,4.339731990000001,6.679732759174722,5.473170672619897
ag_plus,B6,1,,6.909281920960707,3.2533400621897837,14.842655993185604,3.135882,4.440352,6.271764,3.135882,4.440352,6.271764,3.135882,4.440352,6.271764,3.135882,4.440352,6.271764
clf,B7,2,,5.942886144131702,2.8445983662343393,6.7858931340008475,5.844134575,9.290714372068667,8.770069134152086,6.7410119,7.14143201,9.977375776516439,5.9244699700000005,7.166795269999999,8.92441954091115,5.9109523500000005,7.14887441,8.908443497696698
ibr,B7,2,,4.062748968300884,1.7427677717705767,5.884033741269803,3.960608925,7.159806139432258,6.246863490527213,4.26042402,6.97056589,6.476376475560445,4.03888803,6.992518539999999,6.314284537762206,4.03976709,6.977830230000001,6.315008459763234


==> anc/Molecular_Descriptors_EEM_data_and_code/data/hsab.csv <==
acid,base,label,eta_acid_P,eta_base_P,chi_acid_P,chi_base_P,deta_P,eta_acid_L,eta_base_L,chi_acid_L,chi_base_L,deta_L,eta_acid_Q,eta_base_Q,chi_acid_Q,chi_base_Q,deta_Q,eta_acid_Lfit,eta_base_Lfit,chi_acid_Lfit,chi_base_Lfit,deta_Lfit,eta_acid_dft,eta_base_dft,deta_dft
bf3,nh3,hard-hard,7.954261726396729,8.992897663753107,5.8364463110515405,7.159536992850976,1.0386359373563776,8.874002582900966,9.026589506941487,6.53300159733669,7.2539088377681775,0.15258692404052177,8.26017503314528,9.095868558075287,6.406536918882897,7.225492436919096,0.8356935249300061,8.264606082547564,9.095845128380466,6.434141086678128,7.226195984301655,0.831239045832902,7.900915111769293,6.16711253748227,1.7338025742870231
bf3,ph3,hard-soft,7.954261726396729,8.144533227174643,5.8364463110515405,6.752086179279843,0.19027150077791344,8.874002582900966,8.147688729671854,6.53300159733669,7.053212862730365,0.7263138532291116,8.26017503314528,7.855212298277232,6.406536918882897,6.956075087590893,0.40496273486804846,8.264606082547564,7.855693295226219,6.434141086678128,6.953148938113915,0.40891278732134495,7.900915111769293,5.95208540075684,1.9488297110124533
bh3,nh3,soft-hard,7.995463041138054,8.992897663753107,4.857973445656567,7.159536992850976,0.997434622615053,8.369043262083824,9.026589506941487,7.078402219506982,7.2539088377681775,0.657546244857663,8.270450773190282,9.095868558075287,6.61151470391216,7.225492436919096,0.8254177848850048,8.278406006012233,9.095845128380466,6.646197425473648,7.226195984301655,0.8174391223682331,6.64195073402032,6.16711253748227,0.47483819653804993
bh3,ph3,soft-soft,7.995463041138054,8.144533227174643,4.857973445656567,6.752086179279843,0.14907018603658884,8.369043262083824,8.147688729671854,7.078402219506982,7.053212862730365,0.22135453241197034,8.270450773190282,7.855212298277232,6.61151470391216,6.956075087590893,0.41523847491304977,8.278406006012233,7.855693295226219,6.646197425473648,6.953148938113915,0.4227127107860138,6.64195073402032,5.95208540075684,0.6898653332634801
alcl3,h2o,hard-hard,5.317427124125539,10.094978980144125,5.70647849574336,7.247553577820113,4.777551856018587,5.986434791849863,10.217645773490247,6.575665444092181,7.175925703877554,4.231210981640384,5.47131733850586,10.186611091893301,6.492357926389111,7.16577631050497,4.715293753387441,5.473170672619897,10.185783465560752,6.510910047867904,7.164307605953929,4.712612792940854,5.494089744845679,6.966195269561295,1.4721055247156158
alcl3,h2s,hard-soft,5.317427124125539,8.082981402751978,5.70647849574336,6.471529670444615,2.765554278626439,5.986434791849863,8.970268352801247,6.575665444092181,7.1221347769803325,2.9838335609513837,5.47131733850586,8.516172171000642,6.492357926389111,7.1088219842283635,3.0448548324947824,5.473170672619897,8.511232070220778,6.510910047867904,7.100272761849643,3.038061397600881,5.494089744845679,5.769364787275499,0.27527504242982026
h_plus,f_minus,proton-hard,,14.0216303,,-3.6096254499999993,,,15.80651066,,-8.665078650000002,,,14.09535512,,-6.928559850000002,,,14.06247458,,-6.9136001700000005,,,5.828109773645582,
h_plus,i_minus,proton-soft,,7.392213700000001,,-0.6370605500000012,,,7.392213700000001,,-0.4216478100000011,,,7.392213700000001,,-0.3996951600000006,,,7.392213700000001,,-0.41438347000000053,,,3.8490099215993654,
ag_plus,f_minus,ag-hard,6.271764,14.0216303,10.712116000000002,-3.6096254499999993,7.7498663,6.271764,15.80651066,10.712116000000002,-8.665078650000002,9.53474666,6.271764,14.09535512,10.712116000000002,-6.928559850000002,7.823591120000001,6.271764,14.06247458,10.712116000000002,-6.9136001700000005,7.79071058,6.909281920960707,5.828109773645582,1.081172147315125
ag_plus,i_minus,ag-soft,6.271764,7.392213700000001,10.712116000000002,-0.6370605500000012,1.1204497000000009,6.271764,7.392213700000001,10.712116000000002,-0.4216478100000011,1.1204497000000009,6.271764,7.392213700000001,10.712116000000002,-0.3996951600000006,1.1204497000000009,6.271764,7.392213700000001,10.712116000000002,-0.41438347000000053,1.1204497000000009,6.909281920960707,3.8490099215993654,3.0602719993613414


==> anc/Molecular_Descriptors_EEM_data_and_code/data/v13_b8.json <==
{
  "molecules": {
    "ethane": {
      "ok": true,
      "energy_ha": -79.85972003299133,
      "mulliken": [
        -0.3166529074163975,
        -0.3166529074187414,
        0.10554295597759122,
        0.10555497571950678,
        0.10555497571970796,
        0.10555497572018524,
        0.10554295597806063,
        0.10555497572007944
      ],
      "hirshfeld": [
        -0.09873137263299192,
        -0.09873137263296883,
        0.03298322069228077,
        0.03287134514541579,
        0.032871345145413455,
        0.03287134514541801,
        0.03298322069227955,
        0.03287134514540968
      ],
      "dipole_debye": [
        1.715718479259222e-13,
        -1.425358296442364e-13,
        -1.2555414877327774e-05
      ],
      "dipole_norm": 1.2555414877327775e-05,
      "coords_ang": [
        [
          -0.005335950077469999,
          9e-14,
          0.00010811464543
        ],
        [
          1.53533595007686,
          1.8e-13,
          0.00010811464501
        ],
        [
          -0.4100877885183,
          1e-14,
          1.01305466059727
        ],
        [
          -0.41007807217183,
          -0.87724009375104,
          -0.50636956052778
        ],
        [
          -0.41007807217192,
          0.87724009375122,
          -0.5063695605277
        ],
        [
          1.94007807217098,
          -0.87724009375094,
          -0.5063695605284
        ],
        [
          1.9400877885182897,
          1.4e-13,
          1.01305466059663
        ],
        [
          1.94007807217097,
          0.87724009375137,
          -0.5063695605283
        ]
      ],
      "symbols": [
        "C",
        "C",
        "H",
        "H",
        "H",
        "H",
        "H",
        "H"
      ],
      "xc": "b3lyp",
      "basis": "def2-tzvp",
      "name": "C2H6",
      "opt_ok": true,
      "opt_message": "",
      "label": "B3LYP/def2-TZVP"
    },
    "ethanol": {
      "ok": true,
      "energy_ha": -155.1095195558861,
      "mulliken": [
        -0.3302129672357035,
        0.015024911943052999,
        -0.4584431169728642,
        0.29043408136039783,
        0.09393589043520023,
        0.11483782012995469,
        0.09943944633419777,
        0.07985346180304653,
        0.09513047220271309
      ],
      "hirshfeld": [
        -0.10541379927527572,
        0.01857596563706032,
        -0.25652563340576506,
        0.16157228584736794,
        0.032431252108033104,
        0.037991423394141854,
        0.039573494900767114,
        0.028981382633665564,
        0.042798295050504365
      ],
      "dipole_debye": [
        -1.0506496693984755,
        0.44914370122548986,
        1.2547164713307484
      ],
      "dipole_norm": 1.6970292323900442,
      "coords_ang": [
        [
          0.01109469435456,
          0.0211023889746,
          -0.01324820812232
        ],
        [
          1.52749015717325,
          0.10238312562635998,
          -0.082266966641
        ],
        [
          2.1440407510899497,
          -1.17077814644883,
          -0.25654109112248
        ],
        [
          1.9130329628738398,
          -1.7289765455997297,
          0.49396210268365
        ],
        [
          -0.31255241981021,
          -0.55568323569779,
          0.85789271429429
        ],
        [
          -0.38948922999805,
          -0.45847651276823,
          -0.9077976761578199
        ],
        [
          -0.42581699025065,
          1.01932996125349,
          0.07024588468437
        ],
        [
          1.92278050536639,
          0.60260209855138,
          0.8110791711033
        ],
        [
          1.83749569205764,
          0.69073601209021,
          -0.94721020446012
        ]
      ],
      "symbols": [
        "C",
        "C",
        "O",
        "H",
        "H",
        "H",
        "H",
        "H",
        "H"
      ],
      "xc": "b3lyp",
      "basis": "def2-tzvp",
      "name": "CH3CH2OH",
      "opt_ok": true,
      "opt_message": "",
      "label": "B3LYP/def2-TZVP"
    },
    "dme": {
      "ok": true,
      "energy_ha": -155.09371804707007,
      "mulliken": [
        -0.3188354757675693,
        -0.14831960275123013,
        -0.14831789233227877,
        0.09357691501826426,
        0.1205667732472756,
        0.09359126882169932,
        0.12056815100271379,
        0.09358203971648127,
        0.09358782304463864
      ],
      "hirshfeld": [
        -0.1884484776686115,
        -0.014067576899045697,
        -0.01417688861408628,
        0.031194920383992963,
        0.04608724502564421,
        0.031061274827393515,
        0.04617254636139423,
        0.031098464411977278,
        0.03107860380395333
      ],
      "dipole_debye": [
        0.6307516159294054,
        0.9307373484601555,
        -0.5440927840592437
      ],
      "dipole_norm": 1.2490622764624413,
      "coords_ang": [
        [
          0.05579803744559,
          0.07650374681834,
          0.36218767668423
        ],
        [
          1.4217897284462,
          -0.00042238229637,
          0.02174552518322
        ],
        [
          -0.52133232074188,
          1.31720914120568,
          0.02237931418677
        ],
        [
          1.57513192554023,
          0.12327160674574,
          -1.05887383073701
        ],
        [
          1.77717562842012,
          -0.98602417330273,
          0.3195468297523
        ],
        [
          2.01102838729391,
          0.7649307183555298,
          0.54481130381047
        ],
        [
          -1.56848443781847,
          1.28245836416723,
          0.3201559266712
        ],
        [
          -0.46321507367193,
          1.50601295049555,
          -1.05814492485803
        ],
        [
          -0.02844055757704,
          2.14763831134987,
          0.54584383833949
        ]
      ],
      "symbols": [
        "O",
        "C",
        "C",
        "H",
        "H",
        "H",
        "H",
        "H",
        "H"
      ],
      "xc": "b3lyp",
      "basis": "def2-tzvp",
      "name": "CH3OCH3",
      "opt_ok": true,
      "opt_message": "",
      "label": "B3LYP/def2-TZVP"
    },
    "acetaldehyde": {
      "ok": true,
      "energy_ha": -153.89661390572434,
      "mulliken": [
        0.11140359520366072,
        -0.266041847203903,
        0.06906478564828356,
        -0.27775618409465075,
        0.13118072571351103,
        0.1311807257135149,
        0.10096819901956633
      ],
      "hirshfeld": [
        0.15012738272671378,
        -0.2521909735909382,
        0.03983252634903667,
        -0.09763267808631682,
        0.05763878690580948,
        0.05763878690579838,
        0.044593960350967965
      ],
      "dipole_debye": [
        -2.616503603860588,
        -0.6904586877019782,
        9.686361000314945e-14
      ],
      "dipole_norm": 2.706071748575522,
      "coords_ang": [
        [
          0.0447803768328,
          0.01305437457215,
          6e-14
        ],
        [
          1.2467899833573,
          0.06619267728186,
          5e-14
        ],
        [
          -0.55411763692375,
          0.9483600736456999,
          1.2e-13
        ],
        [
          -0.73442995769775,
          -1.27843659624218,
          2e-14
        ],
        [
          -0.45969339481409,
          -1.86545942716062,
          0.8791732344008999
        ],
        [
          -0.4596933948141,
          -1.86545942716054,
          -0.87917323440093
        ],
        [
          -1.81024260652371,
          -1.10599882496652,
          3e-14
        ]
      ],
      "symbols": [
        "C",
        "O",
        "H",
        "C",
        "H",
        "H",
        "H"
      ],
      "xc": "b3lyp",
      "basis": "def2-tzvp",
      "name": "CH3CHO",
      "opt_ok": true,
      "opt_message": "",
      "label": "B3LYP/def2-TZVP"
    },
    "formic": {
      "ok": true,
      "energy_ha": -189.8486361046068,
      "mulliken": [
        0.2285897061568134,
        -0.2870116891117256,
        -0.3559745789588469,
        0.3205094284114979,
        0.09388713350226585
      ],
      "hirshfeld": [
        0.20365193028637485,
        -0.2787984860432413,
        -0.18716394591940855,
        0.19366464483082635,
        0.06864528932520297
      ],
      "dipole_debye": [
        -1.2770789706012766,
        0.8336780527347352,
        -2.8541243786047504e-13
      ],
      "dipole_norm": 1.5251064857129144,
      "coords_ang": [
        [
          -0.05928669216918,
          0.01840145098172,
          -1.8e-13
        ],
        [
          1.13247547639911,
          -0.09040429090485999,
          7e-14
        ],
        [
          -0.7309011449446499,
          1.18268315884105,
          4e-14
        ],
        [
          -0.07693944356783,
          1.9017426824594,
          1e-13
        ],
        [
          -0.77152551826493,
          -0.81666283322949,
          4e-14
        ]
      ],
      "symbols": [
        "C",
        "O",
        "O",
        "H",
        "H"
      ],
      "xc": "b3lyp",
      "basis": "def2-tzvp",
      "name": "HCOOH",
      "opt_ok": true,
      "opt_message": "",
      "label": "B3LYP/def2-TZVP"
    },
    "formamide": {
      "ok": true,
      "energy_ha": -169.97194728022305,
      "mulliken": [
        0.1924851449246523,
        -0.3358625219713467,
        -0.3814463515137687,
        0.05493578765273388,
        0.2339276398709781,
        0.23596030103676213
      ],
      "hirshfeld": [
        0.14481634562166157,
        -0.3141743824396084,
        -0.15572503467516086,
        0.04494443469480158,
        0.1385397655399805,
        0.1416010068454837
      ],
      "dipole_debye": [
        -3.6000803914570523,
        1.6682896079243634,
        6.114098457911534e-14
      ],
      "dipole_norm": 3.967841861876805,
      "coords_ang": [
        [
          -0.02940729040512,
          -0.01869178097137,
          6e-14
        ],
        [
          1.17373084242504,
          -0.14141624752349,
          1e-14
        ],
        [
          -0.68994157805698,
          1.1663023512556798,
          1e-14
        ],
        [
          -0.7187612528601799,
          -0.88345402389171,
          6e-14
        ],
        [
          -1.6937189217519,
          1.20520608491831,
          1e-14
        ],
        [
          -0.16408947270053,
          2.02544327303621,
          -3e-14
        ]
      ],
      "symbols": [
        "C",
        "O",
        "N",
        "H",
        "H",
        "H"
      ],
      "xc": "b3lyp",
      "basis": "def2-tzvp",
      "name": "HCONH2",
      "opt_ok": true,
      "opt_message": "",
      "label": "B3LYP/def2-TZVP"
    },
    "fluoroethane": {
      "ok": true,
      "energy_ha": -179.13764046734929,
      "mulliken": [
        -0.3199564366488943,
        0.06240570416236668,
        -0.27007827544150054,
        0.10841880963353656,
        0.12777910745536625,
        0.10842837451848131,
        0.09149205664375826,
        0.09151065967688465
      ],
      "hirshfeld": [
        -0.10009206967253093,
        0.05684171291017215,
        -0.171691230482935,
        0.0411310950416105,
        0.046930889773083795,
        0.041034965395801426,
        0.04298106654105416,
        0.04286583889910922
      ],
      "dipole_debye": [
        -0.8847361813328268,
        1.473288426796946,
        0.8488613937881122
      ],
      "dipole_norm": 1.9167426965967835,
      "coords_ang": [
        [
          -0.00225672542389,
          0.01041642404817,
          0.00645078162768
        ],
        [
          1.5237036258806698,
          0.00457339798853,
          0.0038531701573999997
        ],
        [
          2.00483478254548,
          -1.1357887977008299,
          -0.65331743368573
        ],
        [
          -0.40825422455377997,
          -0.00341469039583,
          1.01812873366327
        ],
        [
          -0.35897032890972,
          -0.88196589147961,
          -0.50868748420088
        ],
        [
          -0.40748230610065,
          0.87958688961288,
          -0.51206496799167
        ],
        [
          1.93648078095446,
          -0.01961321531915,
          1.0138336424863
        ],
        [
          1.93724099369553,
          0.8663581170894599,
          -0.52279732491325
        ]
      ],
      "symbols": [
        "C",
        "C",
        "F",
        "H",
        "H",
        "H",
        "H",
        "H"
      ],
      "xc": "b3lyp",
      "basis": "def2-tzvp",
      "name": "CH3CH2F",
      "opt_ok": true,
      "opt_message": "",
      "label": "B3LYP/def2-TZVP"
    },
    "acetic": {
      "ok": true,
      "energy_ha": -229.18883832778255,
      "mulliken": [
        0.30067928227933294,
        -0.3116724053684994,
        -0.37661553477595433,
        0.3180430419693926,
        -0.3262226514064075,
        0.13448002535190684,
        0.1344800253514875,
        0.1268282165987501
      ],
      "hirshfeld": [
        0.22531794184818033,
        -0.2981252347754193,
        -0.1926180631250709,
        0.1877100564341777,
        -0.09175023977444408,
        0.05968293810939729,
        0.059682938109399064,
        0.050100277033852114
      ],
      "dipole_debye": [
        -1.6648352959380706,
        -0.059695817670570736,
        -2.8638154255368743e-13
      ],
      "dipole_norm": 1.6659052053609056,
      "coords_ang": [
        [
          0.07421563922382,
          -0.00516478392085,
          9e-14
        ],
        [
          1.27568571138557,
          0.05419550348235999,
          2.6e-13
        ],
        [
          -0.70730863147749,
          1.1013020931093698,
          -1.8e-13
        ],
        [
          -0.11048706803817,
          1.8668932624945098,
          -2e-13
        ],
        [
          -0.73085916175209,
          -1.27574541469751,
          2.0999999999999996e-13
        ],
        [
          -0.45875289728519,
          -1.86089157718467,
          0.87881740510756
        ],
        [
          -0.45875289728515994,
          -1.86089157718477,
          -0.8788174051070698
        ],
        [
          -1.80044627499234,
          -1.08346890770376,
          1.7e-13
        ]
      ],
      "symbols": [
        "C",
        "O",
        "O",
        "H",
        "C",
        "H",
        "H",
        "H"
      ],
      "xc": "b3lyp",
      "basis": "def2-tzvp",
      "name": "CH3COOH",
      "opt_ok": true,
      "opt_message": "",
      "label": "B3LYP/def2-TZVP"
    }
  }
}


==> anc/Molecular_Descriptors_EEM_data_and_code/data/v13_summary.json <==
{
  "sweep": {
    "b3lyp/def2-tzvp": {
      "label": "B3LYP/def2-TZVP",
      "n": 8,
      "hirsh_mean_abs": 0.1770722162262462,
      "mae_P": 0.20414250043041055,
      "mae_L": 0.21396065069849063,
      "mae_Lfit": 0.23250478928206447,
      "mae_Q": 0.23200693481847526,
      "mae_null": 0.1770722162262462,
      "lfit_q_mae": 0.0029600911274466984,
      "ref_move_vs_prod": 0.0,
      "mulliken_mae_P": 0.27475508974175256,
      "mulliken_mae_L": 0.3341786205225205,
      "mulliken_mae_null": 0.2936394297726012,
      "ratio_LP": 1.0480945920000964,
      "lfit_q_over_P": 0.01450012183257133,
      "mulliken_ratio_LP": 1.2162781800934834
    },
    "b3lyp/def2-svp": {
      "label": "B3LYP/def2-SVP",
      "n": 8,
      "hirsh_mean_abs": 0.178991816962615,
      "mae_P": 0.20355357801799873,
      "mae_L": 0.2160521978249097,
      "mae_Lfit": 0.23459633612616865,
      "mae_Q": 0.23409848164134603,
      "mae_null": 0.178991816962615,
      "lfit_q_mae": 0.002960091127144659,
      "ref_move_vs_prod": 0.003992198790035317,
      "mulliken_mae_P": 0.21515070723836857,
      "mulliken_mae_L": 0.21153181703977542,
      "mulliken_mae_null": 0.18426522207806634,
      "ratio_LP": 1.0614021130387883,
      "lfit_q_over_P": 0.014542073669090308,
      "mulliken_ratio_LP": 0.9831797429576481
    },
    "pbe0/def2-tzvp": {
      "label": "PBE0/def2-TZVP",
      "n": 8,
      "hirsh_mean_abs": 0.17796876927352365,
      "mae_P": 0.2078576732293433,
      "mae_L": 0.2154351759195801,
      "mae_Lfit": 0.23397931422083906,
      "mae_Q": 0.23348145973601647,
      "mae_null": 0.17796876927352365,
      "lfit_q_mae": 0.002960091127144659,
      "ref_move_vs_prod": 0.004233145450273295,
      "mulliken_mae_P": 0.2807755511788068,
      "mulliken_mae_L": 0.34581412627718155,
      "mulliken_mae_null": 0.304388691461424,
      "ratio_LP": 1.0364552463833079,
      "lfit_q_over_P": 0.014240951903077411,
      "mulliken_ratio_LP": 1.2316390256392236
    },
    "b3lyp/6-31g*": {
      "label": "B3LYP/6-31G*",
      "n": 8,
      "hirsh_mean_abs": 0.1785623445868056,
      "mae_P": 0.20473920346616714,
      "mae_L": 0.21560341356446128,
      "mae_Lfit": 0.23414755186572023,
      "mae_Q": 0.23364969738089758,
      "mae_null": 0.1785623445868056,
      "lfit_q_mae": 0.002960091127144659,
      "ref_move_vs_prod": 0.0037216718641999184,
      "mulliken_mae_P": 0.31790297250499966,
      "mulliken_mae_L": 0.43008123010045585,
      "mulliken_mae_null": 0.3895530015566634,
      "ratio_LP": 1.0530636532445503,
      "lfit_q_over_P": 0.0144578618898154,
      "mulliken_ratio_LP": 1.3528694831366888
    }
  },
  "b8": {
    "n": 8,
    "hirsh_mean_abs": 0.10431078173488592,
    "mae_P": 0.24571370874194687,
    "mae_L": 0.18231940642228892,
    "mae_Lfit": 0.2180667833074957,
    "mae_Q": 0.21944101593240378,
    "mae_null": 0.10431078173488592,
    "lfit_q_mae": 0.0032266908105524623,
    "mulliken_mae_P": 0.3154227639300031,
    "mulliken_mae_L": 0.26647826769611166,
    "mulliken_mae_null": 0.19039497370789293,
    "per_molecule": [
      {
        "mid": "ethane",
        "name": "C2H6",
        "mae_P": 0.282726495985375,
        "mae_L": 0.18895628740692375,
        "mae_Lfit": 0.2425249047578701,
        "mae_Q": 0.24500270243735017,
        "mae_null": 0.04936432090402225,
        "lfit_q_mae": 0.0024777976794800385
      },
      {
        "mid": "ethanol",
        "name": "CH3CH2OH",
        "mae_P": 0.2331855106607079,
        "mae_L": 0.18557666817126797,
        "mae_Lfit": 0.22331915646772404,
        "mae_Q": 0.224688446448306,
        "mae_null": 0.08042928136139789,
        "lfit_q_mae": 0.0026742904951894695
      },
      {
        "mid": "dme",
        "name": "CH3OCH3",
        "mae_P": 0.36298930138332497,
        "mae_L": 0.1885759383038073,
        "mae_Lfit": 0.2548277681858815,
        "mae_Q": 0.25921878744591187,
        "mae_null": 0.04815399977734433,
        "lfit_q_mae": 0.004391019260030404
      },
      {
        "mid": "acetaldehyde",
        "name": "CH3CHO",
        "mae_P": 0.2390234527892263,
        "mae_L": 0.17825614190264444,
        "mae_Lfit": 0.21776840697272007,
        "mae_Q": 0.21956363325851905,
        "mae_null": 0.09995072784508305,
        "lfit_q_mae": 0.0027025675974624614
      },
      {
        "mid": "formic",
        "name": "HCOOH",
        "mae_P": 0.18137282022901013,
        "mae_L": 0.16623803330693057,
        "mae_Lfit": 0.17974496931851575,
        "mae_Q": 0.17972056684358623,
        "mae_null": 0.1863848592810108,
        "lfit_q_mae": 0.0043907623416740696
      },
      {
        "mid": "formamide",
        "name": "HCONH2",
        "mae_P": 0.16531119037989972,
        "mae_L": 0.17707166351104117,
        "mae_Lfit": 0.19113646083660984,
        "mae_Q": 0.19101642272143593,
        "mae_null": 0.15663349496944942,
        "lfit_q_mae": 0.003423510898472233
      },
      {
        "mid": "fluoroethane",
        "name": "CH3CH2F",
        "mae_P": 0.30158220598566177,
        "mae_L": 0.1752343379743026,
        "mae_Lfit": 0.21773607363781575,
        "mae_Q": 0.2195877615693017,
        "mae_null": 0.06794610858953715,
        "lfit_q_mae": 0.002590982612844491
      },
      {
        "mid": "acetic",
        "name": "CH3COOH",
        "mae_P": 0.19951869252236917,
        "mae_L": 0.19864618080139346,
        "mae_Lfit": 0.21747652628282854,
        "mae_Q": 0.2167298067348194,
        "mae_null": 0.14562346115124258,
        "lfit_q_mae": 0.003162595599266532
      }
    ],
    "polarity": [
      {
        "mid": "ethane",
        "name": "C2H6",
        "heavy_q": {}
      },
      {
        "mid": "ethanol",
        "name": "CH3CH2OH",
        "heavy_q": {
          "O": {
            "ref": -0.25652563340576506,
            "P": -0.1936018168728395,
            "L": -0.027624122380685404
          }
        }
      },
      {
        "mid": "dme",
        "name": "CH3OCH3",
        "heavy_q": {
          "O": {
            "ref": -0.1884484776686115,
            "P": -0.38372845413997003,
            "L": -0.11439461853478847
          }
        }
      },
      {
        "mid": "acetaldehyde",
        "name": "CH3CHO",
        "heavy_q": {
          "O": {
            "ref": -0.2521909735909382,
            "P": -0.18977971598831989,
            "L": -0.054993674554961174
          }
        }
      },
      {
        "mid": "formic",
        "name": "HCOOH",
        "heavy_q": {
          "O": {
            "ref": -0.18716394591940855,
            "P": -0.25840148426245746,
            "L": -0.04676904570901624
          }
        }
      },
      {
        "mid": "formamide",
        "name": "HCONH2",
        "heavy_q": {
          "O": {
            "ref": -0.3141743824396084,
            "P": -0.2501999556997038,
            "L": -0.07040754058334359
          },
          "N": {
            "ref": -0.15572503467516086,
            "P": -0.1707584530992871,
            "L": 0.0332341007988036
          }
        }
      },
      {
        "mid": "fluoroethane",
        "name": "CH3CH2F",
        "heavy_q": {}
      },
      {
        "mid": "acetic",
        "name": "CH3COOH",
        "heavy_q": {
          "O": {
            "ref": -0.1926180631250709,
            "P": -0.23133929936642708,
            "L": -0.03843717109905988
          }
        }
      }
    ],
    "ratio_LP": 0.7419993265974597,
    "lfit_q_over_P": 0.013131912041347248,
    "mulliken_ratio_LP": 0.8448289032025825
  }
}


==> anc/Molecular_Descriptors_EEM_data_and_code/data/v13_sweep.json <==
{
  "molecules": {
    "hf": {
      "name": "HF",
      "recipes": {
        "b3lyp/def2-tzvp": {
          "ok": true,
          "label": "B3LYP/def2-TZVP",
          "from_production": true,
          "mulliken": [
            0.4008329928360149,
            -0.4008329928360119
          ],
          "hirshfeld": [
            0.2353945775171482,
            -0.23539457608106495
          ],
          "dipole_norm": 1.932411136994865,
          "coords_ang": [
            [
              -0.0037284599999999994,
              0.0,
              0.0
            ],
            [
              0.9207764,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "H",
            "F"
          ],
          "xc": "b3lyp",
          "basis": "def2-tzvp"
        },
        "b3lyp/def2-svp": {
          "ok": true,
          "energy_ha": -100.35322529669487,
          "mulliken": [
            0.23068988315424643,
            -0.23068988315425365
          ],
          "hirshfeld": [
            0.23991769952529718,
            -0.23991776412118426
          ],
          "dipole_debye": [
            -1.8501292694201963,
            3.8950096934177756e-16,
            -4.022319382376014e-16
          ],
          "dipole_norm": 1.8501292694201963,
          "coords_ang": [
            [
              -0.0037284599999999994,
              0.0,
              0.0
            ],
            [
              0.9207764,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "H",
            "F"
          ],
          "xc": "b3lyp",
          "basis": "def2-svp",
          "label": "B3LYP/def2-SVP",
          "from_production": false
        },
        "pbe0/def2-tzvp": {
          "ok": true,
          "energy_ha": -100.39184107586341,
          "mulliken": [
            0.4031470764977555,
            -0.40314707649776516
          ],
          "hirshfeld": [
            0.2373234726822675,
            -0.23732347286813038
          ],
          "dipole_debye": [
            -1.9322693984721437,
            3.676791533022663e-14,
            -1.604827170485645e-14
          ],
          "dipole_norm": 1.9322693984721437,
          "coords_ang": [
            [
              -0.0037284599999999994,
              0.0,
              0.0
            ],
            [
              0.9207764,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "H",
            "F"
          ],
          "xc": "pbe0",
          "basis": "def2-tzvp",
          "label": "PBE0/def2-TZVP",
          "from_production": false
        },
        "b3lyp/6-31g*": {
          "ok": true,
          "energy_ha": -100.41806804569943,
          "mulliken": [
            0.4870352217344097,
            -0.4870352217344056
          ],
          "hirshfeld": [
            0.24246903856559443,
            -0.24246908056715277
          ],
          "dipole_debye": [
            -1.8516641963118161,
            -1.89143114107916e-16,
            -2.6604363610348315e-16
          ],
          "dipole_norm": 1.8516641963118161,
          "coords_ang": [
            [
              -0.0037284599999999994,
              0.0,
              0.0
            ],
            [
              0.9207764,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "H",
            "F"
          ],
          "xc": "b3lyp",
          "basis": "6-31g*",
          "label": "B3LYP/6-31G*",
          "from_production": false
        }
      },
      "symbols": [
        "H",
        "F"
      ],
      "coords_prod": [
        [
          -0.00372846,
          0.0,
          0.0
        ],
        [
          0.9207764,
          0.0,
          0.0
        ]
      ]
    },
    "h2o": {
      "name": "H2O",
      "recipes": {
        "b3lyp/def2-tzvp": {
          "ok": true,
          "label": "B3LYP/def2-TZVP",
          "from_production": true,
          "mulliken": [
            -0.6319039967236275,
            0.31595248771529794,
            0.3159515090083348
          ],
          "hirshfeld": [
            -0.3286632076300613,
            0.16435965192750945,
            0.16430620733446344
          ],
          "dipole_norm": 2.063254514262984,
          "coords_ang": [
            [
              0.0008549250831970038,
              0.0012117767862224991,
              7.540462815545395e-15
            ],
            [
              0.9635081503253816,
              -0.005251302938885302,
              -5.237555933238162e-14
            ],
            [
              -0.24631486524151197,
              0.9316134742781226,
              7.282179246460834e-14
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "xc": "b3lyp",
          "basis": "def2-tzvp"
        },
        "b3lyp/def2-svp": {
          "ok": true,
          "energy_ha": -76.35818771381471,
          "mulliken": [
            -0.2967604267851254,
            0.1483805837852582,
            0.14837984299986318
          ],
          "hirshfeld": [
            -0.3352038695504014,
            0.16762312461703777,
            0.16758245038044084
          ],
          "dipole_debye": [
            1.2086054525527878,
            1.5607321653635005,
            -1.3018246228661745e-15
          ],
          "dipole_norm": 1.9739837972842051,
          "coords_ang": [
            [
              0.00085493,
              0.00121178,
              0.0
            ],
            [
              0.96350815,
              -0.0052513,
              0.0
            ],
            [
              -0.24631487,
              0.9316134699999999,
              0.0
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "xc": "b3lyp",
          "basis": "def2-svp",
          "label": "B3LYP/def2-SVP",
          "from_production": false
        },
        "pbe0/def2-tzvp": {
          "ok": true,
          "energy_ha": -76.37730908414738,
          "mulliken": [
            -0.6483037761447292,
            0.3241523453353219,
            0.3241514308094151
          ],
          "hirshfeld": [
            -0.3327308880913691,
            0.1663939069550564,
            0.1663396240492695
          ],
          "dipole_debye": [
            1.2651437926348936,
            1.6337426311672985,
            -6.146849749258744e-14
          ],
          "dipole_norm": 2.066326160347405,
          "coords_ang": [
            [
              0.00085493,
              0.00121178,
              0.0
            ],
            [
              0.96350815,
              -0.0052513,
              0.0
            ],
            [
              -0.24631487,
              0.9316134699999999,
              0.0
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "xc": "pbe0",
          "basis": "def2-tzvp",
          "label": "PBE0/def2-TZVP",
          "from_production": false
        },
        "b3lyp/6-31g*": {
          "ok": true,
          "energy_ha": -76.4069229227422,
          "mulliken": [
            -0.7979071493594887,
            0.3989534277201827,
            0.3989537216392999
          ],
          "hirshfeld": [
            -0.33736176515105143,
            0.16870497161848585,
            0.1686592921039396
          ],
          "dipole_debye": [
            1.2631644079349313,
            1.6311868959761937,
            9.123513562287914e-16
          ],
          "dipole_norm": 2.0630935536417283,
          "coords_ang": [
            [
              0.00085493,
              0.00121178,
              0.0
            ],
            [
              0.96350815,
              -0.0052513,
              0.0
            ],
            [
              -0.24631487,
              0.9316134699999999,
              0.0
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "xc": "b3lyp",
          "basis": "6-31g*",
          "label": "B3LYP/6-31G*",
          "from_production": false
        }
      },
      "symbols": [
        "O",
        "H",
        "H"
      ],
      "coords_prod": [
        [
          0.00085493,
          0.00121178,
          0.0
        ],
        [
          0.96350815,
          -0.0052513,
          -0.0
        ],
        [
          -0.24631487,
          0.93161347,
          0.0
        ]
      ]
    },
    "nh3": {
      "name": "NH3",
      "recipes": {
        "b3lyp/def2-tzvp": {
          "ok": true,
          "label": "B3LYP/def2-TZVP",
          "from_production": true,
          "mulliken": [
            -0.6629502936548413,
            0.2209832003948088,
            0.22098354663000408,
            0.22098354663002462
          ],
          "hirshfeld": [
            -0.3012450060505616,
            0.10037817801391391,
            0.10043440320532415,
            0.1004344032053226
          ],
          "dipole_norm": 1.6737557152976155,
          "coords_ang": [
            [
              1.5402480802421296e-05,
              1.765801596632401e-14,
              0.0610430000676696
            ],
            [
              0.9428501314305,
              4.1273679236482e-14,
              -0.3110523878242518
            ],
            [
              -0.47138278949526613,
              0.8165086138122665,
              -0.311097211434401
            ],
            [
              -0.47138278949522433,
              -0.8165086138122529,
              -0.3110972114344078
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "xc": "b3lyp",
          "basis": "def2-tzvp"
        },
        "b3lyp/def2-svp": {
          "ok": true,
          "energy_ha": -56.5091485223949,
          "mulliken": [
            -0.24578520012048966,
            0.08192828671447427,
            0.08192845670300386,
            0.08192845670300841
          ],
          "hirshfeld": [
            -0.308614020446762,
            0.10283512355242752,
            0.10288993536063651,
            0.10288993536063873
          ],
          "dipole_debye": [
            5.537197745940864e-05,
            -1.9629879393662768e-14,
            -1.656668104576318
          ],
          "dipole_norm": 1.6566681055016863,
          "coords_ang": [
            [
              1.54e-05,
              0.0,
              0.061043
            ],
            [
              0.94285013,
              0.0,
              -0.31105239
            ],
            [
              -0.47138279,
              0.81650861,
              -0.31109720999999996
            ],
            [
              -0.47138279,
              -0.81650861,
              -0.31109720999999996
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "xc": "b3lyp",
          "basis": "def2-svp",
          "label": "B3LYP/def2-SVP",
          "from_production": false
        },
        "pbe0/def2-tzvp": {
          "ok": true,
          "energy_ha": -56.51307335240546,
          "mulliken": [
            -0.705119893767832,
            0.23503977426540568,
            0.23504005975121167,
            0.23504005975121223
          ],
          "hirshfeld": [
            -0.3089901928459815,
            0.10295936601606659,
            0.10301636890914523,
            0.10301636890914256
          ],
          "dipole_debye": [
            5.672125904023297e-05,
            2.9159365820754476e-14,
            -1.6792992690858601
          ],
          "dipole_norm": 1.6792992700437899,
          "coords_ang": [
            [
              1.54e-05,
              0.0,
              0.061043
            ],
            [
              0.94285013,
              0.0,
              -0.31105239
            ],
            [
              -0.47138279,
              0.81650861,
              -0.31109720999999996
            ],
            [
              -0.47138279,
              -0.81650861,
              -0.31109720999999996
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "xc": "pbe0",
          "basis": "def2-tzvp",
          "label": "PBE0/def2-TZVP",
          "from_production": false
        },
        "b3lyp/6-31g*": {
          "ok": true,
          "energy_ha": -56.54654404710414,
          "mulliken": [
            -0.9018623370589509,
            0.30062060252198086,
            0.30062086726848336,
            0.3006208672684909
          ],
          "hirshfeld": [
            -0.31073126801083006,
            0.10354186977586466,
            0.10359564899853957,
            0.10359564899854345
          ],
          "dipole_debye": [
            6.088167610329256e-05,
            -3.3014140161208247e-14,
            -1.8217168231091365
          ],
          "dipole_norm": 1.8217168241264676,
          "coords_ang": [
            [
              1.54e-05,
              0.0,
              0.061043
            ],
            [
              0.94285013,
              0.0,
              -0.31105239
            ],
            [
              -0.47138279,
              0.81650861,
              -0.31109720999999996
            ],
            [
              -0.47138279,
              -0.81650861,
              -0.31109720999999996
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "xc": "b3lyp",
          "basis": "6-31g*",
          "label": "B3LYP/6-31G*",
          "from_production": false
        }
      },
      "symbols": [
        "N",
        "H",
        "H",
        "H"
      ],
      "coords_prod": [
        [
          1.54e-05,
          0.0,
          0.061043
        ],
        [
          0.94285013,
          0.0,
          -0.31105239
        ],
        [
          -0.47138279,
          0.81650861,
          -0.31109721
        ],
        [
          -0.47138279,
          -0.81650861,
          -0.31109721
        ]
      ]
    },
    "ch4": {
      "name": "CH4",
      "recipes": {
        "b3lyp/def2-tzvp": {
          "ok": true,
          "label": "B3LYP/def2-TZVP",
          "from_production": true,
          "mulliken": [
            -0.46981607160133354,
            0.11745401790030796,
            0.11745401790050658,
            0.11745401790045928,
            0.11745401790005672
          ],
          "hirshfeld": [
            -0.14749896101553794,
            0.03686779752773317,
            0.0368677975277476,
            0.03686779752774316,
            0.03686779752772884
          ],
          "dipole_norm": 1.373248130795029e-13,
          "coords_ang": [
            [
              -5.4371985617108413e-14,
              -1.9087694295016528e-14,
              1.1804641169065621e-14
            ],
            [
              0.6288694262452638,
              0.6288694262452951,
              0.6288694262452682
            ],
            [
              0.6288694262452311,
              -0.6288694262453365,
              -0.6288694262452776
            ],
            [
              -0.6288694262453757,
              0.6288694262452611,
              -0.6288694262452724
            ],
            [
              -0.6288694262453229,
              -0.6288694262452902,
              0.6288694262453538
            ]
          ],
          "symbols": [
            "C",
            "H",
            "H",
            "H",
            "H"
          ],
          "xc": "b3lyp",
          "basis": "def2-tzvp"
        },
        "b3lyp/def2-svp": {
          "ok": true,
          "energy_ha": -40.48753529029268,
          "mulliken": [
            -0.10493991481426335,
            0.026234978703546297,
            0.026234978703564726,
            0.02623497870358782,
            0.0262349787035715
          ],
          "hirshfeld": [
            -0.14997693000085377,
            0.037488959125480115,
            0.03748895912548467,
            0.03748895912548589,
            0.03748895912548422
          ],
          "dipole_debye": [
            -2.6658600879442553e-14,
            -2.6525910699073495e-14,
            -3.1338857739874264e-14
          ],
          "dipole_norm": 4.8953334347158766e-14,
          "coords_ang": [
            [
              0.0,
              0.0,
              0.0
            ],
            [
              0.6288694299999998,
              0.6288694299999998,
              0.6288694299999998
            ],
            [
              0.6288694299999998,
              -0.6288694299999998,
              -0.6288694299999998
            ],
            [
              -0.6288694299999998,
              0.6288694299999998,
              -0.6288694299999998
            ],
            [
              -0.6288694299999998,
              -0.6288694299999998,
              0.6288694299999998
            ]
          ],
          "symbols": [
            "C",
            "H",
            "H",
            "H",
            "H"
          ],
          "xc": "b3lyp",
          "basis": "def2-svp",
          "label": "B3LYP/def2-SVP",
          "from_production": false
        },
        "pbe0/def2-tzvp": {
          "ok": true,
          "energy_ha": -40.474103280554374,
          "mulliken": [
            -0.5269068991932153,
            0.1317267247983046,
            0.13172672479827896,
            0.13172672479833059,
            0.1317267247982986
          ],
          "hirshfeld": [
            -0.16214641012521902,
            0.04052965990022772,
            0.04052965990022517,
            0.040529659900227166,
            0.04052965990022561
          ],
          "dipole_debye": [
            -1.0032223311894446e-14,
            2.3402735385712044e-14,
            -6.879160844394181e-15
          ],
          "dipole_norm": 2.637529870989944e-14,
          "coords_ang": [
            [
              0.0,
              0.0,
              0.0
            ],
            [
              0.6288694299999998,
              0.6288694299999998,
              0.6288694299999998
            ],
            [
              0.6288694299999998,
              -0.6288694299999998,
              -0.6288694299999998
            ],
            [
              -0.6288694299999998,
              0.6288694299999998,
              -0.6288694299999998
            ],
            [
              -0.6288694299999998,
              -0.6288694299999998,
              0.6288694299999998
            ]
          ],
          "symbols": [
            "C",
            "H",
            "H",
            "H",
            "H"
          ],
          "xc": "pbe0",
          "basis": "def2-tzvp",
          "label": "PBE0/def2-TZVP",
          "from_production": false
        },
        "b3lyp/6-31g*": {
          "ok": true,
          "energy_ha": -40.51761737401807,
          "mulliken": [
            -0.6305540724309484,
            0.157638518107734,
            0.15763851810773366,
            0.15763851810773866,
            0.15763851810773954
          ],
          "hirshfeld": [
            -0.14631502397604823,
            0.036571603337765324,
            0.03657160333776455,
            0.03657160333776566,
            0.03657160333776577
          ],
          "dipole_debye": [
            -2.5996803437788786e-14,
            2.222250497395785e-15,
            6.525656222511432e-15
          ],
          "dipole_norm": 2.689528537477535e-14,
          "coords_ang": [
            [
              0.0,
              0.0,
              0.0
            ],
            [
              0.6288694299999998,
              0.6288694299999998,
              0.6288694299999998
            ],
            [
              0.6288694299999998,
              -0.6288694299999998,
              -0.6288694299999998
            ],
            [
              -0.6288694299999998,
              0.6288694299999998,
              -0.6288694299999998
            ],
            [
              -0.6288694299999998,
              -0.6288694299999998,
              0.6288694299999998
            ]
          ],
          "symbols": [
            "C",
            "H",
            "H",
            "H",
            "H"
          ],
          "xc": "b3lyp",
          "basis": "6-31g*",
          "label": "B3LYP/6-31G*",
          "from_production": false
        }
      },
      "symbols": [
        "C",
        "H",
        "H",
        "H",
        "H"
      ],
      "coords_prod": [
        [
          -0.0,
          -0.0,
          0.0
        ],
        [
          0.62886943,
          0.62886943,
          0.62886943
        ],
        [
          0.62886943,
          -0.62886943,
          -0.62886943
        ],
        [
          -0.62886943,
          0.62886943,
          -0.62886943
        ],
        [
          -0.62886943,
          -0.62886943,
          0.62886943
        ]
      ]
    },
    "h2co": {
      "name": "H2CO",
      "recipes": {
        "b3lyp/def2-tzvp": {
          "ok": true,
          "label": "B3LYP/def2-TZVP",
          "from_production": true,
          "mulliken": [
            0.07128565416535171,
            -0.23645408444624572,
            0.08258691802810603,
            0.08258151225277943
          ],
          "hirshfeld": [
            0.12969775460815036,
            -0.22734877968196798,
            0.04882823929553626,
            0.048823868789558134
          ],
          "dipole_norm": 2.330599233045978,
          "coords_ang": [
            [
              0.02152240296272906,
              -2.393067232624041e-06,
              2.7870738289158166e-14
            ],
            [
              1.2203983452795295,
              -3.957641229321687e-05,
              2.303753546120543e-14
            ],
            [
              -0.5661558192392812,
              0.9387678607671616,
              -2.665280808899407e-14
            ],
            [
              -0.5661758390575726,
              -0.9387760216427944,
              -5.0901938976903725e-14
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "xc": "b3lyp",
          "basis": "def2-tzvp"
        },
        "b3lyp/def2-svp": {
          "ok": true,
          "energy_ha": -114.41526530627749,
          "mulliken": [
            0.17368125998294204,
            -0.20483633349221897,
            0.01557845373279687,
            0.015576619776477174
          ],
          "hirshfeld": [
            0.12694660834710447,
            -0.21368852957568052,
            0.043373767783910666,
            0.043369406871172744
          ],
          "dipole_debye": [
            -2.136661810159945,
            8.839097947580202e-05,
            8.909865815267056e-15
          ],
          "dipole_norm": 2.1366618119882563,
          "coords_ang": [
            [
              0.021522399999999997,
              -2.39e-06,
              0.0
            ],
            [
              1.22039835,
              -3.958e-05,
              0.0
            ],
            [
              -0.5661558199999999,
              0.93876786,
              0.0
            ],
            [
              -0.5661758399999999,
              -0.93877602,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "xc": "b3lyp",
          "basis": "def2-svp",
          "label": "B3LYP/def2-SVP",
          "from_production": false
        },
        "pbe0/def2-tzvp": {
          "ok": true,
          "energy_ha": -114.41866781945731,
          "mulliken": [
            0.05710574509169852,
            -0.24578747206029128,
            0.09434334294236624,
            0.09433838402621808
          ],
          "hirshfeld": [
            0.12045019580691552,
            -0.22507086193671455,
            0.05231301292050772,
            0.05230867182264254
          ],
          "dipole_debye": [
            -2.329462126179731,
            9.06636575194733e-05,
            1.0510852827233244e-14
          ],
          "dipole_norm": 2.329462127944065,
          "coords_ang": [
            [
              0.021522399999999997,
              -2.39e-06,
              0.0
            ],
            [
              1.22039835,
              -3.958e-05,
              0.0
            ],
            [
              -0.5661558199999999,
              0.93876786,
              0.0
            ],
            [
              -0.5661758399999999,
              -0.93877602,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "xc": "pbe0",
          "basis": "def2-tzvp",
          "label": "PBE0/def2-TZVP",
          "from_production": false
        },
        "b3lyp/6-31g*": {
          "ok": true,
          "energy_ha": -114.49808571965951,
          "mulliken": [
            0.07146104544314014,
            -0.3069795710647316,
            0.11776249555317908,
            0.11775603006840496
          ],
          "hirshfeld": [
            0.1272555985013284,
            -0.21866207283796335,
            0.045705814534627076,
            0.04570118323105299
          ],
          "dipole_debye": [
            -2.152765458363266,
            9.012673811111887e-05,
            2.4926071035328992e-14
          ],
          "dipole_norm": 2.1527654602498694,
          "coords_ang": [
            [
              0.021522399999999997,
              -2.39e-06,
              0.0
            ],
            [
              1.22039835,
              -3.958e-05,
              0.0
            ],
            [
              -0.5661558199999999,
              0.93876786,
              0.0
            ],
            [
              -0.5661758399999999,
              -0.93877602,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "xc": "b3lyp",
          "basis": "6-31g*",
          "label": "B3LYP/6-31G*",
          "from_production": false
        }
      },
      "symbols": [
        "C",
        "O",
        "H",
        "H"
      ],
      "coords_prod": [
        [
          0.0215224,
          -2.39e-06,
          0.0
        ],
        [
          1.22039835,
          -3.958e-05,
          0.0
        ],
        [
          -0.56615582,
          0.93876786,
          -0.0
        ],
        [
          -0.56617584,
          -0.93877602,
          -0.0
        ]
      ]
    },
    "ch3oh": {
      "name": "CH3OH",
      "recipes": {
        "b3lyp/def2-tzvp": {
          "ok": true,
          "label": "B3LYP/def2-TZVP",
          "from_production": true,
          "mulliken": [
            -0.14161788969799005,
            -0.46799466920056076,
            0.29900583314728335,
            0.09748168130681945,
            0.09748168130700174,
            0.11564336313744505
          ],
          "hirshfeld": [
            -0.018782282978317966,
            -0.2579133623594778,
            0.16613754775930256,
            0.03209587053064111,
            0.03209587053065044,
            0.046349661607140824
          ],
          "dipole_norm": 1.701131832057619,
          "coords_ang": [
            [
              0.01742801341778109,
              0.0196721727717629,
              6.237025296210392e-13
            ],
            [
              1.4378820718567151,
              -0.012637154668063585,
              1.437616966951741e-12
            ],
            [
              1.7679698559952757,
              0.8911420148696838,
              1.156079717237597e-12
            ],
            [
              -0.38529398891109645,
              0.5140249425475497,
              0.8911812214419411
            ],
            [
              -0.3852939889101246,
              0.5140249425474678,
              -0.8911812214411884
            ],
            [
              -0.3210475921524459,
              -1.0155571555787635,
              4.794462026493379e-13
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H",
            "H"
          ],
          "xc": "b3lyp",
          "basis": "def2-tzvp"
        },
        "b3lyp/def2-svp": {
          "ok": true,
          "energy_ha": -115.63142931775783,
          "mulliken": [
            0.16335591375222513,
            -0.341994328229438,
            0.16062875863668702,
            -0.0007964852040482917,
            -0.000796485204024755,
            0.01960262624860276
          ],
          "hirshfeld": [
            -0.017619272006589526,
            -0.2561125804842064,
            0.16897767585397572,
            0.030165067074594765,
            0.03016506707460409,
            0.04441320277425409
          ],
          "dipole_debye": [
            -0.8386867441214907,
            1.4236320249762902,
            -9.114754421064617e-14
          ],
          "dipole_norm": 1.6523085660079353,
          "coords_ang": [
            [
              0.01742801,
              0.019672169999999996,
              0.0
            ],
            [
              1.4378820699999997,
              -0.012637149999999998,
              0.0
            ],
            [
              1.76796986,
              0.89114201,
              0.0
            ],
            [
              -0.38529399,
              0.51402494,
              0.89118122
            ],
            [
              -0.38529399,
              0.51402494,
              -0.89118122
            ],
            [
              -0.32104758999999994,
              -1.01555716,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H",
            "H"
          ],
          "xc": "b3lyp",
          "basis": "def2-svp",
          "label": "B3LYP/def2-SVP",
          "from_production": false
        },
        "pbe0/def2-tzvp": {
          "ok": true,
          "energy_ha": -115.63716733947413,
          "mulliken": [
            -0.1942756822308871,
            -0.461726782979472,
            0.3077084141966031,
            0.1099451714556442,
            0.10994517145560245,
            0.12840370810250368
          ],
          "hirshfeld": [
            -0.032423808103320795,
            -0.25705541429783096,
            0.16892780247741412,
            0.035434247360749516,
            0.03543424736074208,
            0.04966610916670344
          ],
          "dipole_debye": [
            -0.8875472684443201,
            1.4426363293785773,
            4.210886189298845e-14
          ],
          "dipole_norm": 1.6937944776642382,
          "coords_ang": [
            [
              0.01742801,
              0.019672169999999996,
              0.0
            ],
            [
              1.4378820699999997,
              -0.012637149999999998,
              0.0
            ],
            [
              1.76796986,
              0.89114201,
              0.0
            ],
            [
              -0.38529399,
              0.51402494,
              0.89118122
            ],
            [
              -0.38529399,
              0.51402494,
              -0.89118122
            ],
            [
              -0.32104758999999994,
              -1.01555716,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H",
            "H"
          ],
          "xc": "pbe0",
          "basis": "def2-tzvp",
          "label": "PBE0/def2-TZVP",
          "from_production": false
        },
        "b3lyp/6-31g*": {
          "ok": true,
          "energy_ha": -115.71207110342726,
          "mulliken": [
            -0.19110373474288345,
            -0.6250830669719285,
            0.39760760267040296,
            0.12932881607436653,
            0.1293288160743583,
            0.15992156689567316
          ],
          "hirshfeld": [
            -0.013485247618392648,
            -0.26273045685351804,
            0.1703002347552116,
            0.029912015944214332,
            0.02991201594420778,
            0.046076127988052606
          ],
          "dipole_debye": [
            -0.8546196056150636,
            1.4500449101060808,
            5.040628509172344e-14
          ],
          "dipole_norm": 1.6831532644492595,
          "coords_ang": [
            [
              0.01742801,
              0.019672169999999996,
              0.0
            ],
            [
              1.4378820699999997,
              -0.012637149999999998,
              0.0
            ],
            [
              1.76796986,
              0.89114201,
              0.0
            ],
            [
              -0.38529399,
              0.51402494,
              0.89118122
            ],
            [
              -0.38529399,
              0.51402494,
              -0.89118122
            ],
            [
              -0.32104758999999994,
              -1.01555716,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H",
            "H"
          ],
          "xc": "b3lyp",
          "basis": "6-31g*",
          "label": "B3LYP/6-31G*",
          "from_production": false
        }
      },
      "symbols": [
        "C",
        "O",
        "H",
        "H",
        "H",
        "H"
      ],
      "coords_prod": [
        [
          0.01742801,
          0.01967217,
          0.0
        ],
        [
          1.43788207,
          -0.01263715,
          0.0
        ],
        [
          1.76796986,
          0.89114201,
          0.0
        ],
        [
          -0.38529399,
          0.51402494,
          0.89118122
        ],
        [
          -0.38529399,
          0.51402494,
          -0.89118122
        ],
        [
          -0.32104759,
          -1.01555716,
          0.0
        ]
      ]
    },
    "co2": {
      "name": "CO2",
      "recipes": {
        "b3lyp/def2-tzvp": {
          "ok": true,
          "label": "B3LYP/def2-TZVP",
          "from_production": true,
          "mulliken": [
            0.37326208401048433,
            -0.1866310420599504,
            -0.18663104195055347
          ],
          "hirshfeld": [
            0.35175656390555865,
            -0.175877966837529,
            -0.1758779667463255
          ],
          "dipole_norm": 5.052614208586738e-10,
          "coords_ang": [
            [
              -2.731635402881633e-13,
              -1.5529231977810508e-14,
              -2.4241524128705177e-14
            ],
            [
              1.1597646044072514,
              -6.107414358421503e-14,
              -3.3320964929131936e-14
            ],
            [
              -1.1597646044072327,
              4.002578272896931e-14,
              -1.1138726239024033e-14
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "xc": "b3lyp",
          "basis": "def2-tzvp"
        },
        "b3lyp/def2-svp": {
          "ok": true,
          "energy_ha": -188.44298872527787,
          "mulliken": [
            0.26207887737617597,
            -0.13103943868791568,
            -0.1310394386882603
          ],
          "hirshfeld": [
            0.35211899126354496,
            -0.1760590311760133,
            -0.17605903117627264
          ],
          "dipole_debye": [
            1.1297255735456387e-12,
            7.31625755115706e-15,
            6.4379264407756506e-15
          ],
          "dipole_norm": 1.129767607096448e-12,
          "coords_ang": [
            [
              0.0,
              0.0,
              0.0
            ],
            [
              1.1597646,
              0.0,
              0.0
            ],
            [
              -1.1597646,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "xc": "b3lyp",
          "basis": "def2-svp",
          "label": "B3LYP/def2-SVP",
          "from_production": false
        },
        "pbe0/def2-tzvp": {
          "ok": true,
          "energy_ha": -188.46652938828197,
          "mulliken": [
            0.39998120217969824,
            -0.19999060109004674,
            -0.1999906010896364
          ],
          "hirshfeld": [
            0.3472823981799902,
            -0.1736408921631778,
            -0.173640892162517
          ],
          "dipole_debye": [
            -3.712873520022959e-12,
            -2.3440941867968492e-14,
            -3.0815046296259967e-14
          ],
          "dipole_norm": 3.713075385784886e-12,
          "coords_ang": [
            [
              0.0,
              0.0,
              0.0
            ],
            [
              1.1597646,
              0.0,
              0.0
            ],
            [
              -1.1597646,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "xc": "pbe0",
          "basis": "def2-tzvp",
          "label": "PBE0/def2-TZVP",
          "from_production": false
        },
        "b3lyp/6-31g*": {
          "ok": true,
          "energy_ha": -188.57716818022618,
          "mulliken": [
            0.633468421452859,
            -0.31673421072629715,
            -0.31673421072655294
          ],
          "hirshfeld": [
            0.3480775307791477,
            -0.17403864598733776,
            -0.1740386459874923
          ],
          "dipole_debye": [
            1.0376785469908087e-12,
            -7.605836089427829e-15,
            -9.765326127722146e-15
          ],
          "dipole_norm": 1.0377523679674048e-12,
          "coords_ang": [
            [
              0.0,
              0.0,
              0.0
            ],
            [
              1.1597646,
              0.0,
              0.0
            ],
            [
              -1.1597646,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "xc": "b3lyp",
          "basis": "6-31g*",
          "label": "B3LYP/6-31G*",
          "from_production": false
        }
      },
      "symbols": [
        "C",
        "O",
        "O"
      ],
      "coords_prod": [
        [
          -0.0,
          -0.0,
          -0.0
        ],
        [
          1.1597646,
          -0.0,
          -0.0
        ],
        [
          -1.1597646,
          0.0,
          -0.0
        ]
      ]
    },
    "so2": {
      "name": "SO2",
      "recipes": {
        "b3lyp/def2-tzvp": {
          "ok": true,
          "label": "B3LYP/def2-TZVP",
          "from_production": true,
          "mulliken": [
            0.6560083812971911,
            -0.3280242120076231,
            -0.32798416928955554
          ],
          "hirshfeld": [
            0.4680740122596774,
            -0.2335993768821112,
            -0.2344721423129421
          ],
          "dipole_norm": 1.7598686960495362,
          "coords_ang": [
            [
              -0.0009015565257539266,
              -0.006743166542036505,
              2.9500313492230367e-13
            ],
            [
              1.4377247720283324,
              -0.001032292798802794,
              2.270312015470904e-13
            ],
            [
              -0.700116783832965,
              1.2505489997883021,
              2.132977853177024e-13
            ]
          ],
          "symbols": [
            "S",
            "O",
            "O"
          ],
          "xc": "b3lyp",
          "basis": "def2-tzvp"
        },
        "b3lyp/def2-svp": {
          "ok": true,
          "energy_ha": -548.3555485759923,
          "mulliken": [
            0.7335847876272776,
            -0.36679536995321804,
            -0.36678941767405604
          ],
          "hirshfeld": [
            0.4821316386116674,
            -0.24057245975850883,
            -0.24155822708961594
          ],
          "dipole_debye": [
            -0.8951157116007894,
            -1.5288929321257465,
            -7.072014873046954e-15
          ],
          "dipole_norm": 1.7716505679898196,
          "coords_ang": [
            [
              -0.00090156,
              -0.00674317,
              0.0
            ],
            [
              1.43772477,
              -0.00103229,
              0.0
            ],
            [
              -0.70011678,
              1.250549,
              0.0
            ]
          ],
          "symbols": [
            "S",
            "O",
            "O"
          ],
          "xc": "b3lyp",
          "basis": "def2-svp",
          "label": "B3LYP/def2-SVP",
          "from_production": false
        },
        "pbe0/def2-tzvp": {
          "ok": true,
          "energy_ha": -548.410920259031,
          "mulliken": [
            0.642332807973828,
            -0.32118358491382004,
            -0.3211492230600097
          ],
          "hirshfeld": [
            0.45706513635847656,
            -0.22808337938410617,
            -0.22897930330061556
          ],
          "dipole_debye": [
            -0.8667248791756242,
            -1.4800894110166218,
            -1.8296305759519585e-14
          ],
          "dipole_norm": 1.715189983875119,
          "coords_ang": [
            [
              -0.00090156,
              -0.00674317,
              0.0
            ],
            [
              1.43772477,
              -0.00103229,
              0.0
            ],
            [
              -0.70011678,
              1.250549,
              0.0
            ]
          ],
          "symbols": [
            "S",
            "O",
            "O"
          ],
          "xc": "pbe0",
          "basis": "def2-tzvp",
          "label": "PBE0/def2-TZVP",
          "from_production": false
        },
        "b3lyp/6-31g*": {
          "ok": true,
          "energy_ha": -548.5804211654918,
          "mulliken": [
            0.8196503398572759,
            -0.4098277404388213,
            -0.40982259941845633
          ],
          "hirshfeld": [
            0.47067341135960916,
            -0.23483387956886403,
            -0.23584020821365925
          ],
          "dipole_debye": [
            -0.875729867018909,
            -1.4957884112796642,
            3.900924005351977e-14
          ],
          "dipole_norm": 1.7332875616317962,
          "coords_ang": [
            [
              -0.00090156,
              -0.00674317,
              0.0
            ],
            [
              1.43772477,
              -0.00103229,
              0.0
            ],
            [
              -0.70011678,
              1.250549,
              0.0
            ]
          ],
          "symbols": [
            "S",
            "O",
            "O"
          ],
          "xc": "b3lyp",
          "basis": "6-31g*",
          "label": "B3LYP/6-31G*",
          "from_production": false
        }
      },
      "symbols": [
        "S",
        "O",
        "O"
      ],
      "coords_prod": [
        [
          -0.00090156,
          -0.00674317,
          0.0
        ],
        [
          1.43772477,
          -0.00103229,
          0.0
        ],
        [
          -0.70011678,
          1.250549,
          0.0
        ]
      ]
    }
  }
}


==> anc/Molecular_Descriptors_EEM_data_and_code/data/verdicts.json <==
{
  "mae_charge_P_B2B3": 0.2251904455471891,
  "mae_charge_L_B2B3": 0.17548660751689907,
  "mae_charge_Q_B2B3": 0.2011433905930961,
  "mae_charge_Lfit_B2B3": 0.20089413165957773,
  "mae_charge_vs_mulliken_P_B2B3": 0.32129219630176786,
  "mae_charge_vs_mulliken_L_B2B3": 0.27878278115402033,
  "mae_charge_vs_mulliken_Q_B2B3": 0.3059809403626349,
  "mean_abs_charge_B2B3": {
    "hirshfeld": 0.08425273457962536,
    "mulliken": 0.17724169209184415,
    "P": 0.20012374971269453,
    "L": 0.09903577698523915,
    "Q": 0.13331672987349674,
    "Lfit": 0.13181554567872814
  },
  "mae_charge_null_B2B3": 0.10610707417724671,
  "mae_charge_null_by_tier": {
    "B1": 0.24534938667859515,
    "B2": 0.13865572691152084,
    "B3": 0.057284095075835526,
    "B4": 0.196530153683094,
    "B5": 0.07880578745606508,
    "B6": 0.5975491062528646,
    "B7": 0.07836908645028329
  },
  "placement_B2B3": {
    "hirshfeld_heavy_negative_fraction": 0.8518518518518519,
    "majority_sign_baseline": 0.8518518518518519,
    "mean_within_molecule_r_P": 0.10714195774000124,
    "median_within_molecule_r_P": 0.19886634661367142,
    "mean_within_molecule_spearman_P": -0.021388611388611378,
    "n_correlation_P": 20,
    "n_spearman_P": 20,
    "sign_agreement_heavy_P": 0.5,
    "balanced_sign_P": 0.7065217391304348,
    "mean_within_molecule_r_L": -0.42308783222432816,
    "median_within_molecule_r_L": -0.6370499958608158,
    "mean_within_molecule_spearman_L": -0.559897996740102,
    "n_correlation_L": 19,
    "n_spearman_L": 19,
    "sign_agreement_heavy_L": 0.37037037037037035,
    "balanced_sign_L": 0.6304347826086957,
    "mean_within_molecule_r_Q": -0.40378598546533606,
    "median_within_molecule_r_Q": -0.6028434457792807,
    "mean_within_molecule_spearman_Q": -0.5591618907408381,
    "n_correlation_Q": 19,
    "n_spearman_Q": 19,
    "sign_agreement_heavy_Q": 0.37037037037037035,
    "balanced_sign_Q": 0.5788043478260869,
    "mean_within_molecule_r_Lfit": -0.40659771054940674,
    "median_within_molecule_r_Lfit": -0.6066719472951793,
    "mean_within_molecule_spearman_Lfit": -0.5486355749513643,
    "n_correlation_Lfit": 19,
    "n_spearman_Lfit": 19,
    "sign_agreement_heavy_Lfit": 0.37037037037037035,
    "balanced_sign_Lfit": 0.5788043478260869,
    "sign_agreement_heavy_n": 54
  },
  "mean_charge_by_element_B2B3": {
    "O": {
      "hirshfeld": -0.22035431674201827,
      "P": -0.19783419985856193,
      "L": -0.0290501659453391,
      "Q": -0.049625787669840285,
      "Lfit": -0.04689926480829387,
      "n": 9
    },
    "H": {
      "hirshfeld": 0.061603245035600815,
      "P": -0.12257328966869321,
      "L": -0.08642582767439284,
      "Q": -0.11284920969760442,
      "Lfit": -0.11216495562069426,
      "n": 60
    },
    "N": {
      "hirshfeld": -0.24317380218793705,
      "P": -0.12309120430151767,
      "L": 0.03146134463158744,
      "Q": 0.025101540843329256,
      "Lfit": 0.02807911770298452,
      "n": 3
    },
    "C": {
      "hirshfeld": -0.01853581348909647,
      "P": 0.2926836911691243,
      "L": 0.15814456885145917,
      "Q": 0.21448723816560383,
      "Lfit": 0.21133305791017665,
      "n": 34
    },
    "S": {
      "hirshfeld": 0.1743930842738468,
      "P": 0.41342085062006123,
      "L": 0.015782053105188147,
      "Q": 0.017239794869556135,
      "Lfit": 0.019403256130211502,
      "n": 2
    },
    "P": {
      "hirshfeld": 0.032962307244163824,
      "P": 0.518067941112858,
      "L": 0.15098871276228562,
      "Q": 0.2134125377898368,
      "Lfit": 0.21629862849993978,
      "n": 1
    },
    "F": {
      "hirshfeld": -0.14425492759032998,
      "P": -0.5024512770287038,
      "L": -0.04789312389360109,
      "Q": -0.07766914058339631,
      "Lfit": -0.07468546381192037,
      "n": 2
    },
    "Cl": {
      "hirshfeld": -0.09249358779288386,
      "P": -0.259952280846414,
      "L": -0.03797253882429562,
      "Q": -0.06502044948668945,
      "Lfit": -0.061582257940409627,
      "n": 2
    },
    "Br": {
      "hirshfeld": -0.08055629269859921,
      "P": -0.14205056051297882,
      "L": -0.011677548655697274,
      "Q": -0.031221859558840492,
      "Lfit": -0.028177388476081037,
      "n": 2
    },
    "I": {
      "hirshfeld": -0.05025643504203359,
      "P": 0.008465943213095174,
      "L": -0.005882308549112868,
      "Q": -0.02517763877339284,
      "Lfit": -0.021892760921099985,
      "n": 2
    }
  },
  "stratified_charge_B2B3": {
    "n_hydrogen": 60,
    "n_heavy": 57,
    "n_landscape": 57,
    "n_molecules_with_H": 18,
    "n_molecules_without_H": 2,
    "atom_mae_all_P": 0.21349992524545705,
    "atom_mae_all_L": 0.16323704816891652,
    "atom_mae_all_Q": 0.18867252375379123,
    "atom_mae_all_Lfit": 0.18814322172048392,
    "atom_mae_hydrogen_P": 0.18417653470429404,
    "atom_mae_hydrogen_L": 0.14802907270999366,
    "atom_mae_hydrogen_Q": 0.17445245473320523,
    "atom_mae_hydrogen_Lfit": 0.17376820065629506,
    "atom_mae_heavy_P": 0.2443666521308918,
    "atom_mae_heavy_L": 0.17924544338883536,
    "atom_mae_heavy_Q": 0.20364101745967114,
    "atom_mae_heavy_Lfit": 0.20327482284068266,
    "atom_mae_landscape_P": 0.2443666521308918,
    "atom_mae_landscape_L": 0.17924544338883536,
    "atom_mae_landscape_Q": 0.20364101745967114,
    "atom_mae_landscape_Lfit": 0.20327482284068266,
    "two_stage_mae_with_H_P": 0.2418275212121226,
    "two_stage_mae_without_H_P": 0.07545676456278778,
    "two_stage_mae_with_H_L": 0.17214363252551973,
    "two_stage_mae_without_H_L": 0.20557338243931317,
    "two_stage_mae_with_H_Q": 0.20403126997429505,
    "two_stage_mae_without_H_Q": 0.17515247616230548,
    "two_stage_mae_with_H_Lfit": 0.20345867179852614,
    "two_stage_mae_without_H_Lfit": 0.17781327040904193,
    "two_stage_mae_with_H_null": 0.08753271151278998,
    "two_stage_mae_without_H_null": 0.2732763381573573
  },
  "lfit_q_agreement_B2B3": {
    "n_atoms_compared": 117,
    "charge_mae_Lfit_vs_Q": 0.0022022271654656626,
    "charge_rms_Lfit_vs_Q": 0.0030727430476993446,
    "charge_max_Lfit_vs_Q": 0.00987300569245253,
    "dipole_mae_Lfit_vs_Q": 0.013674485291657745,
    "dipole_max_Lfit_vs_Q": 0.04265753101176811,
    "dipole_mean_cos_Lfit_vs_Q": 0.999976023134199,
    "n_dipole_cos_Lfit_vs_Q": 17,
    "atomic_chi_mae_Lfit_vs_Q": 0.017532630666666518,
    "atomic_eta_mae_Lfit_vs_Q": 0.009557855333333325,
    "atomic_chi_max_Lfit_vs_Q": 0.041292560000000034,
    "atomic_eta_max_Lfit_vs_Q": 0.02104712999999947,
    "charge_pearson_Lfit_vs_Q": 0.9999577118852762,
    "charge_spearman_Lfit_vs_Q": 0.9994679974224101
  },
  "hessian_stability": {
    "n_stable_P": 49,
    "n_unstable_P": 0,
    "min_eig_P": 0.4408283773317152,
    "unstable_P": [],
    "n_stable_L": 49,
    "n_unstable_L": 0,
    "min_eig_L": 1.252093904106434,
    "unstable_L": [],
    "n_stable_Q": 49,
    "n_unstable_Q": 0,
    "min_eig_Q": 0.7456387226875691,
    "unstable_Q": [],
    "n_stable_Lfit": 49,
    "n_unstable_Lfit": 0,
    "min_eig_Lfit": 0.764083523392771,
    "unstable_Lfit": []
  },
  "bond_polarity_B2B3": {
    "O-H_n": 5,
    "O-H_hirshfeld": 1.0,
    "O-H_P": 1.0,
    "O-H_L": 0.2,
    "O-H_Q": 0.2,
    "O-H_Lfit": 0.2,
    "N-H_n": 5,
    "N-H_hirshfeld": 1.0,
    "N-H_P": 1.0,
    "N-H_L": 0.0,
    "N-H_Q": 0.0,
    "N-H_Lfit": 0.0,
    "C-H_n": 45,
    "C-H_hirshfeld": 0.9555555555555556,
    "C-H_P": 0.0,
    "C-H_L": 0.0,
    "C-H_Q": 0.0,
    "C-H_Lfit": 0.0,
    "S-H_n": 2,
    "S-H_hirshfeld": 1.0,
    "S-H_P": 0.0,
    "S-H_L": 0.0,
    "S-H_Q": 0.0,
    "S-H_Lfit": 0.0,
    "P-H_n": 3,
    "P-H_hirshfeld": 0.0,
    "P-H_P": 0.0,
    "P-H_L": 0.0,
    "P-H_Q": 0.0,
    "P-H_Lfit": 0.0,
    "H-F_n": 0,
    "H-Cl_n": 0,
    "H-Br_n": 0,
    "H-I_n": 0,
    "C-F_n": 2,
    "C-F_hirshfeld": 1.0,
    "C-F_P": 1.0,
    "C-F_L": 1.0,
    "C-F_Q": 1.0,
    "C-F_Lfit": 1.0,
    "C-Cl_n": 2,
    "C-Cl_hirshfeld": 1.0,
    "C-Cl_P": 1.0,
    "C-Cl_L": 1.0,
    "C-Cl_Q": 1.0,
    "C-Cl_Lfit": 1.0,
    "C-Br_n": 2,
    "C-Br_hirshfeld": 1.0,
    "C-Br_P": 1.0,
    "C-Br_L": 1.0,
    "C-Br_Q": 1.0,
    "C-Br_Lfit": 1.0,
    "C-I_n": 2,
    "C-I_hirshfeld": 0.5,
    "C-I_P": 0.5,
    "C-I_L": 1.0,
    "C-I_Q": 1.0,
    "C-I_Lfit": 1.0
  },
  "bond_polarity_B1B2B3": {
    "O-H_n": 5,
    "O-H_hirshfeld": 1.0,
    "O-H_P": 1.0,
    "O-H_L": 0.2,
    "O-H_Q": 0.2,
    "O-H_Lfit": 0.2,
    "N-H_n": 5,
    "N-H_hirshfeld": 1.0,
    "N-H_P": 1.0,
    "N-H_L": 0.0,
    "N-H_Q": 0.0,
    "N-H_Lfit": 0.0,
    "C-H_n": 45,
    "C-H_hirshfeld": 0.9555555555555556,
    "C-H_P": 0.0,
    "C-H_L": 0.0,
    "C-H_Q": 0.0,
    "C-H_Lfit": 0.0,
    "S-H_n": 2,
    "S-H_hirshfeld": 1.0,
    "S-H_P": 0.0,
    "S-H_L": 0.0,
    "S-H_Q": 0.0,
    "S-H_Lfit": 0.0,
    "P-H_n": 3,
    "P-H_hirshfeld": 0.0,
    "P-H_P": 0.0,
    "P-H_L": 0.0,
    "P-H_Q": 0.0,
    "P-H_Lfit": 0.0,
    "H-F_n": 1,
    "H-F_hirshfeld": 1.0,
    "H-F_P": 1.0,
    "H-F_L": 0.0,
    "H-F_Q": 0.0,
    "H-F_Lfit": 0.0,
    "H-Cl_n": 1,
    "H-Cl_hirshfeld": 1.0,
    "H-Cl_P": 1.0,
    "H-Cl_L": 0.0,
    "H-Cl_Q": 0.0,
    "H-Cl_Lfit": 0.0,
    "H-Br_n": 1,
    "H-Br_hirshfeld": 1.0,
    "H-Br_P": 1.0,
    "H-Br_L": 0.0,
    "H-Br_Q": 0.0,
    "H-Br_Lfit": 0.0,
    "H-I_n": 1,
    "H-I_hirshfeld": 1.0,
    "H-I_P": 0.0,
    "H-I_L": 0.0,
    "H-I_Q": 0.0,
    "H-I_Lfit": 0.0,
    "C-F_n": 2,
    "C-F_hirshfeld": 1.0,
    "C-F_P": 1.0,
    "C-F_L": 1.0,
    "C-F_Q": 1.0,
    "C-F_Lfit": 1.0,
    "C-Cl_n": 2,
    "C-Cl_hirshfeld": 1.0,
    "C-Cl_P": 1.0,
    "C-Cl_L": 1.0,
    "C-Cl_Q": 1.0,
    "C-Cl_Lfit": 1.0,
    "C-Br_n": 2,
    "C-Br_hirshfeld": 1.0,
    "C-Br_P": 1.0,
    "C-Br_L": 1.0,
    "C-Br_Q": 1.0,
    "C-Br_Lfit": 1.0,
    "C-I_n": 2,
    "C-I_hirshfeld": 0.5,
    "C-I_P": 0.5,
    "C-I_L": 1.0,
    "C-I_Q": 1.0,
    "C-I_Lfit": 1.0
  },
  "nocoulomb_charge_B1B2": {
    "mae_nocoulomb_P": 0.11378137526888202,
    "mae_nocoulomb_L": 0.1423308818534893,
    "mae_nocoulomb_Q": 0.13377920278062183,
    "mae_nocoulomb_Lfit": 0.13485747152016658
  },
  "ohno_charge_B1B2": {
    "mae_ohno_P": 0.2362317832114636,
    "mae_ohno_L": 0.17434196361352286,
    "mae_ohno_Q": 0.24067599986049956,
    "mae_ohno_Lfit": 0.23799199314968214
  },
  "shared_rho_B7": {
    "clf": {
      "mid": "clf",
      "dft_ok": true,
      "dft_debye": 0.9975619625461489,
      "exp_debye": 0.888,
      "signed_dft": -0.9975619625461489,
      "ok_P": true,
      "dipole_P": 1.7902907277346602,
      "q0_P": 0.22714143053113833,
      "q_abs_P": 0.22714143053113836,
      "signed_P": -1.7902907277346602,
      "ok_L": true,
      "dipole_L": 0.0,
      "q0_L": 0.0,
      "q_abs_L": 0.0,
      "signed_L": 0.0,
      "ok_Q": true,
      "dipole_Q": 3.8934097817710086e-16,
      "q0_Q": 5.591889792990839e-17,
      "q_abs_Q": 5.591889792990839e-17,
      "signed_Q": 3.8934097817710086e-16,
      "ok_Lfit": true,
      "dipole_Lfit": 0.0,
      "q0_Lfit": 0.0,
      "q_abs_Lfit": 0.0,
      "signed_Lfit": 0.0
    },
    "ibr": {
      "mid": "ibr",
      "dft_ok": true,
      "dft_debye": 0.7675081481905618,
      "exp_debye": 0.737,
      "signed_dft": -0.7675081481905618,
      "ok_P": true,
      "dipole_P": 1.5338825811706824,
      "q0_P": 0.12772910647802552,
      "q_abs_P": 0.12772910647802566,
      "signed_P": -1.5338825811706824,
      "ok_L": true,
      "dipole_L": 9.922466409165335e-18,
      "q0_L": -1.201505334863527e-16,
      "q_abs_L": 1.201505334863527e-16,
      "signed_L": 9.922466409165335e-18,
      "ok_Q": true,
      "dipole_Q": 8.991676181097167e-16,
      "q0_Q": 1.9163065008909474e-16,
      "q_abs_Q": 1.9163065008909474e-16,
      "signed_Q": 8.991676181097167e-16,
      "ok_Lfit": true,
      "dipole_Lfit": 9.086016541263917e-16,
      "q0_Lfit": -7.150243169301679e-17,
      "q_abs_Lfit": 7.667989408181294e-17,
      "signed_Lfit": -9.086016541263917e-16
    }
  },
  "mae_dipole_vector_P_B2B3": 1.4164902341844183,
  "mean_dipole_cos_P_B2B3": 0.3775481292019658,
  "n_dipole_cos_P_B2B3": 18,
  "n_antiparallel_P_B2B3": 5,
  "mae_dipole_vector_L_B2B3": 1.8148552995578355,
  "mean_dipole_cos_L_B2B3": -0.9375302470945867,
  "n_dipole_cos_L_B2B3": 17,
  "n_antiparallel_L_B2B3": 17,
  "mae_dipole_vector_Q_B2B3": 1.7903615488721865,
  "mean_dipole_cos_Q_B2B3": -0.8158953355827182,
  "n_dipole_cos_Q_B2B3": 17,
  "n_antiparallel_Q_B2B3": 16,
  "mae_dipole_vector_Lfit_B2B3": 1.8043998878017558,
  "mean_dipole_cos_Lfit_B2B3": -0.8179667566536032,
  "n_dipole_cos_Lfit_B2B3": 17,
  "n_antiparallel_Lfit_B2B3": 16,
  "mae_dipole_hirshfeld_point_charges_B2B3": 0.6578338802234643,
  "mean_dipole_hirshfeld_point_charges_B2B3": 0.9270045326487517,
  "mean_dipole_dft_B2B3": 1.5848384128718889,
  "mean_dipole_recovered_fraction_polar": 0.5644302911570072,
  "n_dipole_floor": 20,
  "resampled_charge_stats_B2B3": {
    "n_molecules_B2B3": 20,
    "ratio_LP_charge": 0.7792808753074983,
    "ratio_LP_charge_ci95": [
      0.6184155951235187,
      1.0337499074857504
    ],
    "ratio_LP_charge_p_above_window": 0.40715,
    "gap_LQ_charge": 0.11393371070363911,
    "gap_LQ_charge_ci95": [
      0.059612597902897135,
      0.15317344629280746
    ],
    "paired_mean_P_minus_L": 0.04970383803029008,
    "paired_L_better_count": 16,
    "bootstrap_draws": 20000,
    "bootstrap_seed": 20260814,
    "paired_wilcoxon_p": 0.04844093322753906
  },
  "mae_dipole_vs_dft_P_B2B3": 1.0321931159157556,
  "mae_dipole_vs_dft_L_B2B3": 1.3407498636489796,
  "mae_dipole_vs_dft_Q_B2B3": 1.3700492988682518,
  "mae_dipole_vs_dft_Lfit_B2B3": 1.3608430533380906,
  "mae_dipole_vs_exp_P_B2B3": 0.9875942572727945,
  "mae_dipole_vs_exp_L_B2B3": 1.2703614507770937,
  "mae_dipole_vs_exp_Q_B2B3": 1.3041851149148014,
  "mae_eta_arith_L": 0.8381530558457109,
  "mae_eta_eem_L": 1.907935577719561,
  "mae_chi_gm_L": 1.7055477946368998,
  "mae_eta_arith_P": 0.8217283075833761,
  "mae_eta_eem_P": 1.4342613136290485,
  "mae_eta_arith_Q": 0.8321944788713246,
  "mae_eta_eem_Q": 1.712192865948945,
  "mae_eta_arith_Lfit": 0.8342039299731251,
  "mae_eta_eem_Lfit": 1.7033412267991004,
  "mae_eta_arith_P_hl": 2.037840822363231,
  "mae_eta_arith_L_hl": 2.495904260110767,
  "mae_eta_arith_Q_hl": 2.101287821695482,
  "mae_eta_eem_P_hl": 3.6808409430578157,
  "mae_eta_eem_L_hl": 3.90750541095653,
  "mae_eta_eem_Q_hl": 3.6568362500635576,
  "n_hardness_species": 47,
  "mae_eta_mol_P": 2.3207810699410976,
  "mae_eta_mol_L": 2.2418769494700737,
  "mae_eta_mol_Q": 2.3912900475655547,
  "mae_eta_mol_Lfit": 2.3888719193890973,
  "mae_kmol_vs_2eta_mb_P": 4.641562139882195,
  "mae_kmol_vs_2eta_mb_L": 4.483753898940147,
  "mae_kmol_vs_2eta_mb_Q": 4.7825800951311095,
  "mae_eta_eem_halved_P": 2.3207810699410976,
  "mae_eta_eem_halved_L": 2.2418769494700737,
  "mae_eta_eem_halved_Q": 2.3912900475655547,
  "mean_eta_mb": 5.958053378891103,
  "mean_eta_eem_P": 7.296843156037146,
  "mean_eta_eem_L": 7.490783715179336,
  "mean_eta_eem_Q": 7.147650990237644,
  "landscape_scale_refits": {
    "C_chi_L_refit_eV": 117.52234779519874,
    "C_eta_L_refit_period_2_eV": 60.4971136175835,
    "C_eta_L_refit_period_3_eV": 41.21913947041976,
    "C_eta_L_refit_period_4_eV": 37.24977434764318,
    "C_eta_L_refit_period_5_eV": 31.40901759018223
  },
  "rule1_L_comparable_to_P": false,
  "rule2_L_vs_Q_indistinguishable": true,
  "rule2_charges": true,
  "rule2_dipoles": true,
  "rule2_inherited_charges": false,
  "rule2_inherited_dipoles": true,
  "gap_LfitQ_charge": 0.0011068805912822052,
  "gap_LQ_charge_inherited": 0.11393371070363911,
  "fukui_hits": {
    "dft_hit": {
      "correct": 3,
      "n": 8
    },
    "P_hit": {
      "correct": 1,
      "n": 8
    },
    "L_hit": {
      "correct": 0,
      "n": 8
    },
    "Q_hit": {
      "correct": 0,
      "n": 8
    },
    "Lfit_hit": {
      "correct": 0,
      "n": 8
    }
  },
  "rule4_L_matches_P_within_one": true,
  "hsab_2x2": {
    "bf3_prefers_P": "ph3",
    "bh3_prefers_P": "ph3",
    "eta_bf3_P": 7.954261726396729,
    "eta_bh3_P": 7.995463041138054,
    "eta_nh3_P": 8.992897663753107,
    "eta_ph3_P": 8.144533227174643,
    "bf3_prefers_L": "nh3",
    "bh3_prefers_L": "ph3",
    "eta_bf3_L": 8.874002582900966,
    "eta_bh3_L": 8.369043262083824,
    "eta_nh3_L": 9.026589506941487,
    "eta_ph3_L": 8.147688729671854,
    "bf3_prefers_Q": "ph3",
    "bh3_prefers_Q": "ph3",
    "eta_bf3_Q": 8.26017503314528,
    "eta_bh3_Q": 8.270450773190282,
    "eta_nh3_Q": 9.095868558075287,
    "eta_ph3_Q": 7.855212298277232,
    "bf3_prefers_Lfit": "ph3",
    "bh3_prefers_Lfit": "ph3",
    "eta_bf3_Lfit": 8.264606082547564,
    "eta_bh3_Lfit": 8.278406006012233,
    "eta_nh3_Lfit": 9.095845128380466,
    "eta_ph3_Lfit": 7.855693295226219,
    "bf3_prefers_dft": "nh3",
    "bh3_prefers_dft": "nh3",
    "eta_bf3_dft": 7.900915111769293,
    "eta_bh3_dft": 6.64195073402032,
    "eta_nh3_dft": 6.16711253748227,
    "eta_ph3_dft": 5.95208540075684,
    "rule5_L_matches_P": false,
    "conventional_bf3": "nh3",
    "conventional_bh3": "ph3",
    "matches_conventional_P": false,
    "matches_conventional_L": true,
    "matches_conventional_Q": false,
    "matches_conventional_Lfit": false
  },
  "rule5_L_matches_P": false,
  "hx_order": [
    "hf",
    "hcl",
    "hbr",
    "hi"
  ],
  "hx_exp": [
    1.826,
    1.109,
    0.827,
    0.448
  ],
  "hx_dft": [
    1.932411136994865,
    1.2396362327238026,
    0.9221873428557912,
    0.4617542845039614
  ],
  "hx_eem_P": [
    2.203359751966106,
    1.0701768436822714,
    0.4253902479333547,
    0.47640838925942447
  ],
  "hx_eem_L": [
    0.020481102135678973,
    0.028260791292632658,
    0.18876910344585432,
    0.23273826974499492
  ],
  "hx_eem_Q": [
    0.006440916695696345,
    0.008924149582395131,
    0.1837184254515767,
    0.20790591837543898
  ],
  "chi_L_F": 7.14143201,
  "chi_L_Cl": 7.14143201,
  "rule3_exp_descending": true,
  "rule3_chi_L_F_equals_Cl": true,
  "rule3_L_FCl_dipole_split": 0.0077796891569536855,
  "rule3_P_FCl_dipole_split": 1.1331829082838347,
  "rule3_parent_limitation_reproduced": true
}


==> anc/Molecular_Descriptors_EEM_data_and_code/descriptor_eem/__init__.py <==
"""Paper 2: noble-gas landscape χ, η as EEM / HSAB molecular descriptors."""

from .landscape import PHI, chi_struct, delta_j_minus, delta_j_plus, kappa_rs, period_info

__all__ = [
    "PHI",
    "period_info",
    "delta_j_plus",
    "delta_j_minus",
    "chi_struct",
    "kappa_rs",
]


==> anc/Molecular_Descriptors_EEM_data_and_code/descriptor_eem/__main__.py <==
from descriptor_eem.cli import main

if __name__ == "__main__":
    main()


==> anc/Molecular_Descriptors_EEM_data_and_code/descriptor_eem/atomic_data.py <==
"""Frozen NIST IE/EA (eV) and derived Mulliken χ, Pearson-form η for Paper 2.

IE and EA are the recommended atomic values compiled by NIST ASD from the
Hotop–Lineberger / Andersen–Haugen–Hotop evaluations (see the v1 manuscript
bibliography). χ_P = (IE+EA)/2 and η_P = (IE−EA)/2 are computed from those
numbers so the P column is internally consistent. Nitrogen’s anion is unbound;
EA(N) is stored as 0.0 eV (flagged).

H and Ag are Pearson-only for the landscape: ρ is undefined for Z = 1 in the
parent construction, and Ag is protocol-P-only.
"""

from __future__ import annotations

from dataclasses import dataclass
from typing import Dict

# NIST ASD recommended first ionization energies (eV).
IE_NIST_EV: Dict[str, float] = {
    "H": 13.598434,
    "Li": 5.391715,
    "B": 8.298019,
    "C": 11.260288,
    "N": 14.53413,
    "O": 13.618055,
    "F": 17.42282,
    "Na": 5.139077,
    "Al": 5.985768,
    "Si": 8.151683,
    "P": 10.486686,
    "S": 10.36001,
    "Cl": 12.967632,
    "K": 4.340664,
    "Br": 11.81381,
    "I": 10.45126,
    "Ag": 7.576234,
}

# Recommended atomic electron affinities (eV). Unbound N: 0.0 (see module doc).
# Values agree with Ning and Lu, J. Phys. Chem. Ref. Data 51, 021502 (2022),
# to the printed precision (largest offset is 4 µeV on C).
EA_NIST_EV: Dict[str, float] = {
    "H": 0.754195,
    "Li": 0.618049,
    "B": 0.279723,
    "C": 1.262119,
    "N": 0.0,
    "O": 1.4611136,
    "F": 3.4011897,
    "Na": 0.547926,
    "Al": 0.43283,
    "Si": 1.389521,
    "P": 0.746607,
    "S": 2.077104,
    "Cl": 3.612724,
    "K": 0.501459,
    "Br": 3.3635880,
    "I": 3.0590463,
    "Ag": 1.30447,
}

Z_OF: Dict[str, int] = {
    "H": 1,
    "Li": 3,
    "B": 5,
    "C": 6,
    "N": 7,
    "O": 8,
    "F": 9,
    "Na": 11,
    "Al": 13,
    "Si": 14,
    "P": 15,
    "S": 16,
    "Cl": 17,
    "K": 19,
    "Br": 35,
    "I": 53,
    "Ag": 47,
}

# Landscape kernel applies; H and Ag are copied from P into L and Q.
LANDSCAPE_SYMBOLS = (
    "Li",
    "B",
    "C",
    "N",
    "O",
    "F",
    "Na",
    "Al",
    "Si",
    "P",
    "S",
    "Cl",
    "K",
    "Br",
    "I",
)
PEARSON_ONLY_SYMBOLS = ("H", "Ag")

# Parent-paper scales (Symmetry 18, 1087, Sec. 5.5–5.6). Do not refit on molecules.
C_CHI_L_EV = 117.4
C_ETA_L_EV = {2: 68.0, 3: 48.0, 4: 41.0}

# High-spin 2S for atomic ΔSCF (PySCF spin = number of unpaired electrons).
ATOMIC_SPIN: Dict[str, int] = {
    "H": 1,
    "Li": 1,
    "B": 1,
    "C": 2,
    "N": 3,
    "O": 2,
    "F": 1,
    "Na": 1,
    "Al": 1,
    "Si": 2,
    "P": 3,
    "S": 2,
    "Cl": 1,
    "K": 1,
    "Br": 1,
    "I": 1,
    "Ag": 1,
}

EA_UNBOUND = frozenset({"N"})


@dataclass(frozen=True)
class AtomicRow:
    symbol: str
    z: int
    period: int
    lp: int
    d: int
    rho: float
    ie_ev: float
    ea_ev: float
    chi_p: float
    eta_p: float
    chi_struct_l: float
    kappa_l: float
    chi_struct_q: float
    kappa_q: float
    chi_l: float
    eta_l: float
    chi_q: float
    eta_q: float
    chi_lfit: float
    eta_lfit: float
    landscape: bool
    pearson_only: bool
    ea_unbound: bool


def chi_eta_from_ie_ea(ie: float, ea: float) -> tuple[float, float]:
    return 0.5 * (ie + ea), 0.5 * (ie - ea)


==> anc/Molecular_Descriptors_EEM_data_and_code/descriptor_eem/atomic_tables.py <==
"""Build and freeze data/atomic_chi_eta.csv and data/atomic_scales.json."""

from __future__ import annotations

import csv
import json
from pathlib import Path
from typing import Dict, List, Tuple

import numpy as np

from .atomic_data import (
    ATOMIC_SPIN,
    C_CHI_L_EV,
    C_ETA_L_EV,
    EA_NIST_EV,
    EA_UNBOUND,
    IE_NIST_EV,
    LANDSCAPE_SYMBOLS,
    PEARSON_ONLY_SYMBOLS,
    Z_OF,
    AtomicRow,
    chi_eta_from_ie_ea,
)
from .landscape import chi_struct, kappa_rs, period_info

DATA_DIR = Path(__file__).resolve().parent.parent / "data"
CSV_PATH = DATA_DIR / "atomic_chi_eta.csv"
SCALES_PATH = DATA_DIR / "atomic_scales.json"

CSV_FIELDS = [
    "symbol",
    "Z",
    "period",
    "Lp",
    "d",
    "rho",
    "IE_eV",
    "EA_eV",
    "chi_P",
    "eta_P",
    "chi_struct_L",
    "kappa_L",
    "chi_struct_Q",
    "kappa_Q",
    "chi_L",
    "eta_L",
    "chi_Q",
    "eta_Q",
    "chi_Lfit",
    "eta_Lfit",
    "landscape",
    "pearson_only",
    "ea_unbound",
    "atomic_spin",
]


def _fit_through_origin(x: np.ndarray, y: np.ndarray) -> float:
    denom = float(np.dot(x, x))
    if denom <= 0.0:
        raise ValueError("empty Q-scale fit")
    return float(np.dot(x, y) / denom)


def _kernel_scales(
    rows_l: List[dict], chi_key: str, kappa_key: str
) -> Tuple[float, Dict[int, float]]:
    """One global C_χ and per-period C_η on landscape atoms, vs the P column."""
    xs = np.array([r[chi_key] for r in rows_l], dtype=float)
    ys = np.array([r["chi_P"] for r in rows_l], dtype=float)
    c_chi = _fit_through_origin(xs, ys)
    c_eta: Dict[int, float] = {}
    periods = sorted({r["period"] for r in rows_l})
    for p in periods:
        sub = [r for r in rows_l if r["period"] == p]
        x = np.array([r[kappa_key] for r in sub], dtype=float)
        y = np.array([r["eta_P"] for r in sub], dtype=float)
        c_eta[p] = _fit_through_origin(x, y)
    return c_chi, c_eta


def build_rows() -> Tuple[List[AtomicRow], dict]:
    landscape_partial = []
    for sym in LANDSCAPE_SYMBOLS:
        z = Z_OF[sym]
        period, lp, d, _g = period_info(z)
        ie, ea = IE_NIST_EV[sym], EA_NIST_EV[sym]
        chi_p, eta_p = chi_eta_from_ie_ea(ie, ea)
        landscape_partial.append(
            {
                "symbol": sym,
                "z": z,
                "period": period,
                "lp": lp,
                "d": d,
                "rho": d / lp,
                "ie": ie,
                "ea": ea,
                "chi_P": chi_p,
                "eta_P": eta_p,
                "chi_struct_L": chi_struct(z, "L"),
                "kappa_L": kappa_rs(z, "L"),
                "chi_struct_Q": chi_struct(z, "Q"),
                "kappa_Q": kappa_rs(z, "Q"),
            }
        )

    c_chi_q, c_eta_q = _kernel_scales(landscape_partial, "chi_struct_Q", "kappa_Q")
    # Lfit uses the same through-origin protocol and the same atoms as Q, but
    # the hyperbolic kernels. Inherited L keeps the published parent scales.
    c_chi_lfit, c_eta_lfit = _kernel_scales(landscape_partial, "chi_struct_L", "kappa_L")

    # Period-5/6 L hardness scales not in the parent paper: one-shot fit on
    # whatever landscape atoms of that period are in this frozen table (I for p=5).
    c_eta_l = dict(C_ETA_L_EV)
    for p in sorted({r["period"] for r in landscape_partial}):
        if p in c_eta_l:
            continue
        sub = [r for r in landscape_partial if r["period"] == p]
        x = np.array([r["kappa_L"] for r in sub], dtype=float)
        y = np.array([r["eta_P"] for r in sub], dtype=float)
        c_eta_l[p] = _fit_through_origin(x, y)

    scales = {
        "C_chi_L_eV": C_CHI_L_EV,
        "C_eta_L_eV": {str(k): v for k, v in sorted(c_eta_l.items())},
        "C_chi_Lfit_eV": c_chi_lfit,
        "C_eta_Lfit_eV": {str(k): v for k, v in sorted(c_eta_lfit.items())},
        "C_chi_Q_eV": c_chi_q,
        "C_eta_Q_eV": {str(k): v for k, v in sorted(c_eta_q.items())},
        "C_eta_L_fitted_periods": [p for p in c_eta_l if p not in C_ETA_L_EV],
        "note": (
            "L χ scale and L η scales for periods 2–4 are from Symmetry 18, 1087. "
            "L η for other periods is a through-origin fit on this paper’s landscape "
            "atoms. Lfit and Q use the same through-origin protocol on the same "
            "atoms, differing only in kernel shape, and are the kernel-shape pair."
        ),
    }

    rows: List[AtomicRow] = []
    by_sym = {r["symbol"]: r for r in landscape_partial}

    all_syms = list(LANDSCAPE_SYMBOLS) + list(PEARSON_ONLY_SYMBOLS)
    for sym in all_syms:
        z = Z_OF[sym]
        period, lp, d, _g = period_info(z)
        ie, ea = IE_NIST_EV[sym], EA_NIST_EV[sym]
        chi_p, eta_p = chi_eta_from_ie_ea(ie, ea)
        pearson_only = sym in PEARSON_ONLY_SYMBOLS
        if pearson_only:
            row = AtomicRow(
                symbol=sym,
                z=z,
                period=period,
                lp=lp,
                d=d,
                rho=float("nan") if z == 1 else d / lp,
                ie_ev=ie,
                ea_ev=ea,
                chi_p=chi_p,
                eta_p=eta_p,
                chi_struct_l=float("nan"),
                kappa_l=float("nan"),
                chi_struct_q=float("nan"),
                kappa_q=float("nan"),
                chi_l=chi_p,
                eta_l=eta_p,
                chi_q=chi_p,
                eta_q=eta_p,
                chi_lfit=chi_p,
                eta_lfit=eta_p,
                landscape=False,
                pearson_only=True,
                ea_unbound=sym in EA_UNBOUND,
            )
        else:
            r = by_sym[sym]
            c_eta = c_eta_l[period]
            row = AtomicRow(
                symbol=sym,
                z=z,
                period=period,
                lp=lp,
                d=d,
                rho=r["rho"],
                ie_ev=ie,
                ea_ev=ea,
                chi_p=chi_p,
                eta_p=eta_p,
                chi_struct_l=r["chi_struct_L"],
                kappa_l=r["kappa_L"],
                chi_struct_q=r["chi_struct_Q"],
                kappa_q=r["kappa_Q"],
                chi_l=C_CHI_L_EV * r["chi_struct_L"],
                eta_l=c_eta * r["kappa_L"],
                chi_q=c_chi_q * r["chi_struct_Q"],
                eta_q=c_eta_q[period] * r["kappa_Q"],
                chi_lfit=c_chi_lfit * r["chi_struct_L"],
                eta_lfit=c_eta_lfit[period] * r["kappa_L"],
                landscape=True,
                pearson_only=False,
                ea_unbound=sym in EA_UNBOUND,
            )
        rows.append(row)
    rows.sort(key=lambda r: r.z)
    return rows, scales


def write_tables(data_dir: Path | None = None) -> Tuple[Path, Path]:
    data_dir = Path(data_dir) if data_dir is not None else DATA_DIR
    data_dir.mkdir(parents=True, exist_ok=True)
    csv_path = data_dir / "atomic_chi_eta.csv"
    scales_path = data_dir / "atomic_scales.json"
    rows, scales = build_rows()
    with csv_path.open("w", newline="") as fh:
        w = csv.DictWriter(fh, fieldnames=CSV_FIELDS)
        w.writeheader()
        for r in rows:
            w.writerow(
                {
                    "symbol": r.symbol,
                    "Z": r.z,
                    "period": r.period,
                    "Lp": r.lp,
                    "d": r.d,
                    "rho": "" if np.isnan(r.rho) else f"{r.rho:.12f}",
                    "IE_eV": f"{r.ie_ev:.8f}",
                    "EA_eV": f"{r.ea_ev:.8f}",
                    "chi_P": f"{r.chi_p:.8f}",
                    "eta_P": f"{r.eta_p:.8f}",
                    "chi_struct_L": "" if np.isnan(r.chi_struct_l) else f"{r.chi_struct_l:.12e}",
                    "kappa_L": "" if np.isnan(r.kappa_l) else f"{r.kappa_l:.12e}",
                    "chi_struct_Q": "" if np.isnan(r.chi_struct_q) else f"{r.chi_struct_q:.12e}",
                    "kappa_Q": "" if np.isnan(r.kappa_q) else f"{r.kappa_q:.12e}",
                    "chi_L": f"{r.chi_l:.8f}",
                    "eta_L": f"{r.eta_l:.8f}",
                    "chi_Q": f"{r.chi_q:.8f}",
                    "eta_Q": f"{r.eta_q:.8f}",
                    "chi_Lfit": f"{r.chi_lfit:.8f}",
                    "eta_Lfit": f"{r.eta_lfit:.8f}",
                    "landscape": int(r.landscape),
                    "pearson_only": int(r.pearson_only),
                    "ea_unbound": int(r.ea_unbound),
                    "atomic_spin": ATOMIC_SPIN.get(r.symbol, ""),
                }
            )
    scales_path.write_text(json.dumps(scales, indent=2) + "\n")
    return csv_path, scales_path


def load_atomic_table(csv_path: Path | None = None) -> Dict[str, dict]:
    path = csv_path or CSV_PATH
    out: Dict[str, dict] = {}
    with path.open() as fh:
        for row in csv.DictReader(fh):
            rec = dict(row)
            for key in (
                "Z",
                "period",
                "Lp",
                "d",
                "landscape",
                "pearson_only",
                "ea_unbound",
            ):
                rec[key] = int(rec[key]) if rec[key] != "" else None
            for key in (
                "rho",
                "IE_eV",
                "EA_eV",
                "chi_P",
                "eta_P",
                "chi_struct_L",
                "kappa_L",
                "chi_struct_Q",
                "kappa_Q",
                "chi_L",
                "eta_L",
                "chi_Q",
                "eta_Q",
                "chi_Lfit",
                "eta_Lfit",
            ):
                rec[key] = float(rec[key]) if rec[key] not in ("", None) else float("nan")
            rec["atomic_spin"] = int(rec["atomic_spin"]) if rec["atomic_spin"] else None
            out[rec["symbol"]] = rec
    return out


if __name__ == "__main__":
    c, s = write_tables()
    print(f"wrote {c}")
    print(f"wrote {s}")


==> anc/Molecular_Descriptors_EEM_data_and_code/descriptor_eem/cli.py <==
"""CLI: atomic tables, DFT batch, EEM scoring.

Usage (from the Paper 2_Descriptor_EEM directory):

  PYTHONHASHSEED=0 python3 -m descriptor_eem.cli atomic-tables
  PYTHONHASHSEED=0 python3 -m descriptor_eem.cli dft --tier B1
  PYTHONHASHSEED=0 python3 -m descriptor_eem.cli eem
  PYTHONHASHSEED=0 python3 -m descriptor_eem.cli tests
"""

from __future__ import annotations

import argparse
import json
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parent.parent
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

DATA = ROOT / "data"
GEOMS = ROOT / "geoms"


def _read_xyz(path: Path) -> tuple[list[str], "object"]:
    import numpy as np

    lines = path.read_text().splitlines()
    n = int(lines[0].split()[0])
    symbols: list[str] = []
    coords = []
    for line in lines[2 : 2 + n]:
        parts = line.split()
        symbols.append(parts[0])
        coords.append([float(parts[1]), float(parts[2]), float(parts[3])])
    return symbols, np.asarray(coords, dtype=float)


def cmd_dft(args: argparse.Namespace) -> None:
    from descriptor_eem.dft_jobs import result_to_jsonable, run_molecule, write_xyz
    from descriptor_eem.molecules import LIBRARY, by_tier

    mols = by_tier(args.tier) if args.tier else list(LIBRARY.values())
    if args.mols:
        want = set(args.mols)
        mols = [m for m in mols if m.mid in want]
    DATA.mkdir(parents=True, exist_ok=True)
    GEOMS.mkdir(parents=True, exist_ok=True)
    out_json = DATA / "dft_properties.json"
    existing = json.loads(out_json.read_text()) if out_json.exists() else {}
    for mol in mols:
        if mol.skip_dft:
            print(f"skip {mol.mid} (skip_dft)")
            continue
        xyz_path = GEOMS / f"{mol.mid}.xyz"
        coords = None
        skip_opt = bool(args.skip_opt)
        if skip_opt:
            if not xyz_path.exists():
                print(f"skip {mol.mid} (no optimized xyz for --skip-opt)")
                continue
            sym, coords = _read_xyz(xyz_path)
            if list(sym) != list(mol.symbols):
                print(f"skip {mol.mid} (xyz symbol mismatch {sym} vs {mol.symbols})")
                continue
        elif args.resume and mol.mid in existing and existing[mol.mid].get("ok"):
            print(f"resume-skip {mol.mid}")
            continue
        print(f"DFT {mol.mid} ({mol.name}, {mol.tier}) skip_opt={skip_opt} ...", flush=True)
        res = run_molecule(mol, skip_opt=skip_opt, coords=coords)
        existing[mol.mid] = result_to_jsonable(res)
        out_json.write_text(json.dumps(existing, indent=2) + "\n")
        if res.ok and res.coords_ang and res.symbols:
            write_xyz(
                GEOMS / f"{mol.mid}.xyz",
                res.symbols,
                __import__("numpy").asarray(res.coords_ang),
                comment=f"{mol.name} B3LYP/def2-TZVP {res.message}",
            )
        print(f"  ok={res.ok} {res.message}")


def cmd_atomic_tables(_args: argparse.Namespace) -> None:
    from descriptor_eem.atomic_tables import write_tables

    csv_path, scales = write_tables(DATA)
    print(f"wrote {csv_path}")
    print(f"wrote {scales}")


def cmd_eem(_args: argparse.Namespace) -> None:
    from descriptor_eem.score import write_score_tables

    path = write_score_tables(DATA)
    print(f"wrote scores under {DATA} (verdicts {path})")


def cmd_tests(_args: argparse.Namespace) -> None:
    import unittest

    suite = unittest.defaultTestLoader.discover(str(ROOT / "tests"), pattern="test_*.py")
    result = unittest.TextTestRunner(verbosity=2).run(suite)
    sys.exit(0 if result.wasSuccessful() else 1)


def main(argv: list[str] | None = None) -> None:
    p = argparse.ArgumentParser(description="Paper 2 descriptor/EEM pipeline")
    sub = p.add_subparsers(dest="cmd", required=True)

    s0 = sub.add_parser("atomic-tables", help="write data/atomic_chi_eta.csv")
    s0.set_defaults(func=cmd_atomic_tables)

    s1 = sub.add_parser("dft", help="B3LYP/def2-TZVP G0 + vertical ΔSCF/Fukui")
    s1.add_argument("--tier", default="", help="B1, B2, B3, B4, B5, B6, or B7")
    s1.add_argument("--mols", nargs="*", default=None)
    s1.add_argument("--resume", action="store_true")
    s1.add_argument("--skip-opt", action="store_true", help="single-point at geoms/*.xyz (no reopt)")
    s1.set_defaults(func=cmd_dft)

    s2 = sub.add_parser("eem", help="Mortier EEM + score E1–E5")
    s2.set_defaults(func=cmd_eem)

    s3 = sub.add_parser("tests", help="run unit tests (no PySCF required)")
    s3.set_defaults(func=cmd_tests)

    args = p.parse_args(argv)
    args.func(args)


if __name__ == "__main__":
    main()


==> anc/Molecular_Descriptors_EEM_data_and_code/descriptor_eem/dft_jobs.py <==
"""PySCF B3LYP jobs: G0 optimize, vertical F+/F−, Hirshfeld/Mulliken, HOMO–LUMO.

Theory matches Paper 1: B3LYP / def2-TZVP (VWN-RPA PySCF default). Vertical anions
use def2-TZVPD. Geometry optimizer is geomeTRIC via pyscf.geomopt.geometric_solver
when installed, otherwise SciPy BFGS on Cartesians.
"""

from __future__ import annotations

import json
from dataclasses import asdict, dataclass
from pathlib import Path
from typing import Any, Callable, Dict, List, Optional, Sequence, Tuple

import numpy as np

from .atomic_data import ATOMIC_SPIN
from .molecules import Molecule

# (symbol, xc, basis) → ρ(r) spline in Bohr, spherically averaged free atom.
_ATOM_RADIAL: Dict[Tuple[str, str, str], Callable[[np.ndarray], np.ndarray]] = {}

HA_TO_EV = 27.211386245988
AU_TO_DEBYE = 2.541746473


@dataclass
class DFTResult:
    mid: str
    ok: bool
    message: str
    energy_ha: Optional[float] = None
    dipole_debye: Optional[List[float]] = None
    dipole_norm_debye: Optional[float] = None
    mulliken: Optional[List[float]] = None
    hirshfeld: Optional[List[float]] = None
    ie_ev: Optional[float] = None
    ea_ev: Optional[float] = None
    eta_dscf: Optional[float] = None
    chi_dscf: Optional[float] = None
    eta_hl: Optional[float] = None
    homo_ev: Optional[float] = None
    lumo_ev: Optional[float] = None
    f_plus: Optional[List[float]] = None
    f_minus: Optional[List[float]] = None
    anion_unbound: bool = False
    coords_ang: Optional[List[List[float]]] = None
    symbols: Optional[List[str]] = None


def _pyscf_mole(symbols: Sequence[str], coords: np.ndarray, charge: int, spin: int, basis: str, verbose: int = 0):
    from pyscf import gto

    lines = [
        f"{sym} {xyz[0]:.14f} {xyz[1]:.14f} {xyz[2]:.14f}"
        for sym, xyz in zip(symbols, coords)
    ]
    mol = gto.Mole()
    # def2-TZVP for I, Ag, … is an ECP basis. PySCF 2.7 does not auto-attach
    # that ECP unless ecp= is set; without it HI is a bogus all-electron
    # calculation (HOMO ~ −1.5 eV, collapsed bond). Light atoms have no
    # matching ECP and are skipped with a warning.
    mol.build(
        atom="\n".join(lines),
        charge=int(charge),
        spin=int(spin),
        basis=basis,
        ecp=basis,
        unit="Angstrom",
        verbose=verbose,
    )
    return mol


def _make_mf(mol, xc: str = "b3lyp"):
    from pyscf import dft

    mf = dft.UKS(mol) if mol.spin != 0 else dft.RKS(mol)
    mf.xc = xc
    mf.grids.level = 3
    mf.conv_tol = 1e-8
    return mf


def _optimize(symbols: Sequence[str], coords: np.ndarray, charge: int, spin: int, basis: str, xc: str):
    mol = _pyscf_mole(symbols, coords, charge, spin, basis)
    mf = _make_mf(mol, xc=xc)
    try:
        from pyscf.geomopt.geometric_solver import optimize

        mol_eq = optimize(mf, maxsteps=100)
        return mol_eq, True, ""
    except Exception as exc:
        from scipy.optimize import minimize

        nat = len(symbols)

        def fun(x):
            m = _pyscf_mole(symbols, x.reshape(nat, 3), charge, spin, basis)
            f = _make_mf(m, xc=xc)
            e = f.kernel()
            if not f.converged:
                raise RuntimeError("SCF failed during SciPy fallback")
            g = f.nuc_grad_method().kernel()
            fun.last_e = float(e)  # type: ignore[attr-defined]
            fun.last_g = np.asarray(g, dtype=float)  # type: ignore[attr-defined]
            return float(e)

        def jac(x):
            fun(x)
            return fun.last_g.ravel()  # type: ignore[attr-defined]

        res = minimize(fun, coords.ravel(), jac=jac, method="BFGS", options={"maxiter": 150})
        mol_eq = _pyscf_mole(symbols, res.x.reshape(nat, 3), charge, spin, basis)
        return mol_eq, bool(res.success), f"scipy-bfgs fallback: {exc}"


def _total_dm(mf) -> np.ndarray:
    dm = np.asarray(mf.make_rdm1(), dtype=float)
    if dm.ndim == 3:
        return dm[0] + dm[1]
    return dm


def _density_on_coords(mol, dm: np.ndarray, coords: np.ndarray) -> np.ndarray:
    from pyscf.dft import numint

    ao = numint.eval_ao(mol, coords)
    return np.asarray(numint.eval_rho(mol, ao, dm), dtype=float)


def _fibonacci_dirs(n: int) -> np.ndarray:
    i = np.arange(n)
    phi = np.pi * (3.0 - np.sqrt(5.0))
    z = 1.0 - 2.0 * (i + 0.5) / n
    rxy = np.sqrt(np.maximum(0.0, 1.0 - z * z))
    th = phi * i
    return np.stack((rxy * np.cos(th), rxy * np.sin(th), z), axis=1)


def _free_atom_radial(symbol: str, xc: str, basis: str):
    """Spherically averaged B3LYP density of the high-spin neutral atom, ρ(r)."""
    key = (symbol, xc, basis)
    if key in _ATOM_RADIAL:
        return _ATOM_RADIAL[key]
    from pyscf import dft, gto
    from scipy.interpolate import interp1d

    spin = int(ATOMIC_SPIN.get(symbol, 0))
    atom = gto.Mole()
    atom.build(
        atom=f"{symbol} 0 0 0",
        basis=basis,
        ecp=basis,
        spin=spin,
        charge=0,
        unit="Angstrom",
        verbose=0,
    )
    mf = dft.UKS(atom) if spin else dft.RKS(atom)
    mf.xc = xc
    mf.grids.level = 3
    mf.conv_tol = 1e-8
    e = mf.kernel()
    if not mf.converged:
        raise RuntimeError(f"free-atom SCF failed for {symbol} ({xc}/{basis}), E={e}")
    dm = _total_dm(mf)
    rs = np.concatenate(([0.0], np.geomspace(1e-4, 18.0, 72)))
    dirs = _fibonacci_dirs(38)
    rho_r = np.empty_like(rs)
    for i, r in enumerate(rs):
        coords = np.zeros((1, 3)) if r == 0.0 else r * dirs
        rho = _density_on_coords(atom, dm, coords)
        rho_r[i] = float(np.mean(rho))
    spline = interp1d(rs, np.maximum(rho_r, 0.0), kind="linear", bounds_error=False, fill_value=0.0)
    _ATOM_RADIAL[key] = spline
    return spline


def hirshfeld_charges(mf, basis: str) -> np.ndarray:
    """Classic Hirshfeld q_A = Z_A − ∫ w_A(r) ρ(r) dr with neutral spherical pro-atoms.

    Free-atom pro-densities are high-spin neutrals of the same XC functional and
    basis (ATOMIC_SPIN = unpaired electrons). Each pro-density is spherically
    averaged on 38 Fibonacci directions × 73 radial points to 18 a0. The
    molecular integral uses the same PySCF DFT quadrature as the SCF
    (mf.grids; production level 3, conv_tol 1e-8): a weighted sum over
    grids.coords / grids.weights. Z_A is the ECP valence charge for I and Ag.
    """
    mol = mf.mol
    grids = mf.grids
    coords = grids.coords
    weights = grids.weights
    rho = _density_on_coords(mol, _total_dm(mf), coords)
    rho_pro = np.zeros_like(rho)
    parts: List[np.ndarray] = []
    xc = getattr(mf, "xc", "b3lyp")
    for ia in range(mol.natm):
        spline = _free_atom_radial(mol.atom_symbol(ia), xc, basis)
        r = np.linalg.norm(coords - mol.atom_coord(ia), axis=1)
        rho_a = np.asarray(spline(r), dtype=float)
        parts.append(rho_a)
        rho_pro += rho_a
    rho_pro = np.maximum(rho_pro, 1e-30)
    q = np.empty(mol.natm, dtype=float)
    for ia, rho_a in enumerate(parts):
        nelec = float(np.dot(weights, (rho_a / rho_pro) * rho))
        q[ia] = float(mol.atom_charge(ia) - nelec)
    return q


def _charges(mf, basis: str) -> Tuple[np.ndarray, Optional[np.ndarray]]:
    _pop, q_mull = mf.mulliken_pop(verbose=0)
    q_mull = np.asarray(q_mull, dtype=float)
    q_h = hirshfeld_charges(mf, basis)
    return q_mull, q_h


def _frontier(mf) -> Tuple[float, Optional[float]]:
    mo = np.asarray(mf.mo_energy, dtype=float)
    occ = np.asarray(mf.mo_occ, dtype=float)
    if mo.ndim > 1:
        # UKS: use alpha channel
        mo_a, occ_a = mo[0], occ[0]
    else:
        mo_a, occ_a = mo, occ
    occ_idx = np.where(occ_a > 0.5)[0]
    virt_idx = np.where(occ_a <= 0.5)[0]
    homo = float(mo_a[occ_idx].max()) * HA_TO_EV if len(occ_idx) else float("nan")
    lumo = float(mo_a[virt_idx].min()) * HA_TO_EV if len(virt_idx) else None
    return homo, lumo


def _single_point(mol, xc: str, basis: str) -> Tuple[Any, float, np.ndarray, Optional[np.ndarray], float, Optional[float]]:
    mf = _make_mf(mol, xc=xc)
    e = mf.kernel()
    if not mf.converged:
        raise RuntimeError("SCF did not converge")
    q_m, q_h = _charges(mf, basis)
    homo, lumo = _frontier(mf)
    return mf, float(e), q_m, q_h, homo, lumo


def run_molecule(
    mol: Molecule,
    *,
    basis: str = "def2-tzvp",
    anion_basis: str = "def2-tzvpd",
    xc: str = "b3lyp",
    skip_opt: bool = False,
    coords: Optional[np.ndarray] = None,
) -> DFTResult:
    if mol.skip_dft:
        return DFTResult(mol.mid, False, "skip_dft", anion_unbound=mol.anion_unbound)

    symbols = mol.symbols
    coords = mol.coords if coords is None else np.asarray(coords, dtype=float)
    try:
        if skip_opt:
            mol_eq = _pyscf_mole(symbols, coords, mol.charge, mol.spin, basis)
            opt_note = "single-point at optimized geometry"
        else:
            mol_eq, _ok, opt_note = _optimize(symbols, coords, mol.charge, mol.spin, basis, xc)
        mf0, e0, q_m, q_h, homo, lumo = _single_point(mol_eq, xc, basis)
        if q_h is None:
            raise RuntimeError("Hirshfeld charges failed on G0")
        dip = mf0.dip_moment(unit="Debye")
        dip = np.asarray(dip, dtype=float).reshape(-1)[:3]
        xyz = mol_eq.atom_coords(unit="Angstrom")
        eta_hl = None if lumo is None else 0.5 * (lumo - homo)

        ie = ea = eta_d = chi_d = None
        f_plus = f_minus = None
        # Vertical cation (same geometry, charge+1). Spin: add one unpaired if closed shell.
        spin_cat = mol.spin + 1 if mol.spin == 0 else mol.spin - 1
        spin_cat = max(spin_cat, 0)
        try:
            mol_c = _pyscf_mole(symbols, xyz, mol.charge + 1, spin_cat, basis)
            _mfc, e_c, q_c, qh_c, _h, _l = _single_point(mol_c, xc, basis)
            ie = (e_c - e0) * HA_TO_EV
            qn = q_h if q_h is not None else q_m
            qc = qh_c if qh_c is not None else q_c
            f_minus = (qn - qc).tolist()
        except Exception:
            ie = None

        if not mol.anion_unbound:
            if mol.anion_spin is not None:
                spin_an = int(mol.anion_spin)
            else:
                spin_an = mol.spin + 1 if mol.spin == 0 else mol.spin - 1
                spin_an = max(spin_an, 0)
            try:
                mol_a = _pyscf_mole(symbols, xyz, mol.charge - 1, spin_an, anion_basis)
                _mfa, e_a, q_a, qh_a, _h, _l = _single_point(mol_a, xc, anion_basis)
                ea = (e0 - e_a) * HA_TO_EV
                qn = q_h if q_h is not None else q_m
                qa = qh_a if qh_a is not None else q_a
                f_plus = (qa - qn).tolist()
            except Exception:
                ea = None

        if ie is not None and ea is not None:
            chi_d = 0.5 * (ie + ea)
            eta_d = 0.5 * (ie - ea)

        return DFTResult(
            mid=mol.mid,
            ok=True,
            message=opt_note,
            energy_ha=e0,
            dipole_debye=dip.tolist(),
            dipole_norm_debye=float(np.linalg.norm(dip)),
            mulliken=q_m.tolist(),
            hirshfeld=None if q_h is None else q_h.tolist(),
            ie_ev=ie,
            ea_ev=ea,
            eta_dscf=eta_d,
            chi_dscf=chi_d,
            eta_hl=eta_hl,
            homo_ev=homo,
            lumo_ev=lumo,
            f_plus=f_plus,
            f_minus=f_minus,
            anion_unbound=mol.anion_unbound,
            coords_ang=np.asarray(xyz, dtype=float).tolist(),
            symbols=list(symbols),
        )
    except Exception as exc:
        return DFTResult(mol.mid, False, str(exc), anion_unbound=mol.anion_unbound)


def write_xyz(path: Path, symbols: Sequence[str], coords: np.ndarray, comment: str = "") -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    lines = [str(len(symbols)), comment]
    for s, r in zip(symbols, coords):
        lines.append(f"{s:2s} {r[0]:14.8f} {r[1]:14.8f} {r[2]:14.8f}")
    path.write_text("\n".join(lines) + "\n")


def result_to_jsonable(res: DFTResult) -> Dict[str, Any]:
    return asdict(res)


==> anc/Molecular_Descriptors_EEM_data_and_code/descriptor_eem/eem.py <==
"""Mortier electronegativity equalization (EEM) with Ohno Coulomb coupling.

    χ_i = χ_i⁰ + 2 η_i q_i + Σ_{j≠i} H_ij q_j = χ*   ∀ i
    Σ_i q_i = Q_tot

Bare 1/R at bonded distances exceeds the atomic 2η diagonals and inverts
charges (HF is the standard counter-example). The Ohno combination

    H_ii = 2 η_i
    Hbar_ij = (H_ii + H_jj)/2 = η_i + η_j
    H_ij = k / sqrt(R_ij² + [k / Hbar_ij]²)

is the parameter-free interpolation used in production EEM (Mortier, Bultinck):
R → 0 recovers the arithmetic mean of the diagonals; R → ∞ recovers k/R.
No extra screening length is fitted. Ill-conditioned solves are still recorded
as failures.

Molecular hardness: η_mol = 1 / (1ᵀ H⁻¹ 1) (Nalewajski / Mortier).
"""

from __future__ import annotations

import math
from dataclasses import dataclass
from typing import Optional, Sequence

import numpy as np

# CODATA-aligned: (hartree in eV) × (bohr in Å).
K_COULOMB_EV_ANG = 27.211386245988 * 0.529177210903
COND_FAIL = 1e12


@dataclass
class EEMResult:
    charges: np.ndarray
    chi_star: float
    eta_mol: float
    dipole_debye: np.ndarray
    cond: float
    ok: bool
    message: str = ""
    hess_min_eig: float = float("nan")


def projected_min_eig(h: np.ndarray) -> float:
    """Smallest eigenvalue of H on the charge-conserving plane 1ᵀδq = 0.

    A well-conditioned linear solve only shows that a stationary point exists.
    This eigenvalue shows whether that point is a constrained minimum.
    It is a different test from the sign of η_mol = 1/(1ᵀH⁻¹1), which probes
    the charge-changing direction. One-atom systems return NaN.
    """
    h = np.asarray(h, dtype=float)
    n = h.shape[0]
    if n < 2:
        return float("nan")
    # Columns (1,-1,0,…), (1,0,-1,0,…) span 1⊥; QR orthonormalizes them.
    basis = np.zeros((n, n - 1))
    basis[0, :] = 1.0
    basis[1:, :] = -np.eye(n - 1)
    q, _ = np.linalg.qr(basis)
    hp = q.T @ h @ q
    return float(np.min(np.linalg.eigvalsh(0.5 * (hp + hp.T))))


def hardness_kernel(eta: np.ndarray, coords_ang: np.ndarray) -> np.ndarray:
    """H_ij = ∂²E/∂q_i∂q_j in eV/e² (Ohno off-diagonals)."""
    n = len(eta)
    diag = 2.0 * np.asarray(eta, dtype=float)
    h = np.diag(diag)
    k = K_COULOMB_EV_ANG
    for i in range(n):
        for j in range(i + 1, n):
            rij = float(np.linalg.norm(coords_ang[i] - coords_ang[j]))
            if rij < 1e-8:
                raise ValueError("coincident atoms in EEM geometry")
            # Hbar_ij = (H_ii + H_jj)/2 = η_i + η_j
            a = k / (0.5 * (diag[i] + diag[j]))
            hij = k / math.sqrt(rij * rij + a * a)
            h[i, j] = hij
            h[j, i] = hij
    return h


def solve_eem(
    chi0: Sequence[float],
    eta: Sequence[float],
    coords_ang: np.ndarray,
    q_tot: float = 0.0,
) -> EEMResult:
    """Solve Mortier EEM. coords_ang shape (n, 3), Ångström."""
    chi0_a = np.asarray(chi0, dtype=float)
    eta_a = np.asarray(eta, dtype=float)
    xyz = np.asarray(coords_ang, dtype=float)
    n = chi0_a.size
    if eta_a.shape != (n,) or xyz.shape != (n, 3):
        raise ValueError("chi0, eta, coords_ang length mismatch")
    if np.any(eta_a <= 0.0):
        return EEMResult(
            np.full(n, np.nan),
            float("nan"),
            float("nan"),
            np.full(3, np.nan),
            float("inf"),
            False,
            "nonpositive hardness",
            float("nan"),
        )

    h = hardness_kernel(eta_a, xyz)
    # Unknowns: q[0..n-1], chi_star.  n equalization rows + charge row.
    a = np.zeros((n + 1, n + 1), dtype=float)
    b = np.zeros(n + 1, dtype=float)
    a[:n, :n] = h
    a[:n, n] = -1.0
    b[:n] = -chi0_a
    a[n, :n] = 1.0
    b[n] = float(q_tot)

    cond = float(np.linalg.cond(a))
    if not np.isfinite(cond) or cond > COND_FAIL:
        return EEMResult(
            np.full(n, np.nan),
            float("nan"),
            float("nan"),
            np.full(3, np.nan),
            cond,
            False,
            f"ill-conditioned EEM (cond={cond:.3e})",
        )
    try:
        sol = np.linalg.solve(a, b)
    except np.linalg.LinAlgError as exc:
        return EEMResult(
            np.full(n, np.nan),
            float("nan"),
            float("nan"),
            np.full(3, np.nan),
            cond,
            False,
            f"EEM solve failed: {exc}",
        )

    q = sol[:n]
    chi_star = float(sol[n])
    try:
        h_inv = np.linalg.inv(h)
        ones = np.ones(n)
        eta_mol = float(1.0 / (ones @ h_inv @ ones))
    except np.linalg.LinAlgError:
        eta_mol = float("nan")

    # μ (e·Å) → Debye.
    dipole_e_ang = q @ xyz
    dipole_debye = dipole_e_ang * 4.8032042511
    return EEMResult(q, chi_star, eta_mol, dipole_debye, cond, True, "", projected_min_eig(h))


def eem_fukui(
    chi0: Sequence[float],
    eta: Sequence[float],
    coords_ang: np.ndarray,
    q_neutral: Optional[float] = 0.0,
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    """Condensed Fukui from EEM charges at Q, Q±1 (vertical; same geometry)."""
    n = solve_eem(chi0, eta, coords_ang, q_tot=float(q_neutral or 0.0))
    plus = solve_eem(chi0, eta, coords_ang, q_tot=float(q_neutral or 0.0) + 1.0)
    minus = solve_eem(chi0, eta, coords_ang, q_tot=float(q_neutral or 0.0) - 1.0)
    if not (n.ok and plus.ok and minus.ok):
        nan = np.full(len(chi0), np.nan)
        return nan, nan, nan
    f_plus = plus.charges - n.charges
    f_minus = n.charges - minus.charges
    f_0 = 0.5 * (f_plus + f_minus)
    return f_plus, f_minus, f_0


==> anc/Molecular_Descriptors_EEM_data_and_code/descriptor_eem/landscape.py <==
"""Closed-form noble-gas landscape kernels from Washburn, Simons, Allahyarov,
Symmetry 18, 1087 (2026), Eqs. (3)–(4), (6)–(9), (11).

The L kernel uses J(ρ) = cosh(ρ ln φ) − 1.
The Q control uses J(ρ) = ρ² (same ΔJ± construction, ρ = 0 still a minimum).
"""

from __future__ import annotations

import math
from typing import Literal, Tuple

PHI = (1.0 + math.sqrt(5.0)) / 2.0
LN_PHI = math.log(PHI)

# Period-closing noble-gas atomic numbers through Og.
NOBLE_GASES = (2, 10, 18, 36, 54, 86, 118)

Kernel = Literal["L", "Q"]


def period_info(z: int) -> Tuple[int, int, int, int]:
    """Return (period, L_p, d, G_p) for atomic number Z.

    d = G_p − Z is the distance to the period-closing noble gas.
    Period 1 (H, He) has L_p = 2; the parent paper excludes it from the kernel.
    """
    if z < 1:
        raise ValueError(f"Z must be positive, got {z}")
    prev = 0
    for period, g in enumerate(NOBLE_GASES, start=1):
        if z <= g:
            return period, g - prev, g - z, g
        prev = g
    raise ValueError(f"Z={z} is beyond Og (Z=118) in this table")


def rho(z: int) -> float:
    _period, lp, d, _g = period_info(z)
    return d / lp


def j_chem(rho_val: float, kernel: Kernel = "L") -> float:
    """J(ρ) on ρ ∈ [0, 1]. L: cosh(ρ ln φ) − 1; Q: ρ²."""
    if kernel == "L":
        return math.cosh(rho_val * LN_PHI) - 1.0
    if kernel == "Q":
        return rho_val * rho_val
    raise ValueError(f"unknown kernel {kernel!r}")


def delta_j_plus(z: int, kernel: Kernel = "L") -> float:
    """Outward one-electron step, parent Eq. (4)."""
    _period, lp, d, _g = period_info(z)
    return j_chem((d + 1) / lp, kernel) - j_chem(d / lp, kernel)


def delta_j_minus(z: int, kernel: Kernel = "L") -> float:
    """Inward gap to ρ = 1, parent Eqs. (6)–(7) and (11)."""
    _period, lp, d, _g = period_info(z)
    return j_chem(1.0, kernel) - j_chem(d / lp, kernel)


def chi_struct(z: int, kernel: Kernel = "L") -> float:
    """Dimensionless electronegativity kernel, parent Eqs. (8)–(9)."""
    return 0.5 * (delta_j_plus(z, kernel) + delta_j_minus(z, kernel))


def kappa_rs(z: int, kernel: Kernel = "L") -> float:
    """Dimensionless hardness kernel, parent Eq. (11). Identical to ΔJ⁻."""
    return delta_j_minus(z, kernel)


def chi_struct_closed_form(z: int) -> float:
    """Parent Eq. (9), L kernel only. Used as a numerical check on chi_struct."""
    _period, lp, d, _g = period_info(z)
    a = LN_PHI / (2.0 * lp)
    return math.sinh(a) * math.sinh((2 * d + 1) * a) + math.sinh(
        (lp + d) * a
    ) * math.sinh((lp - d) * a)


def delta_j_minus_closed_form(z: int) -> float:
    """Parent Eq. (7), L kernel only."""
    _period, lp, d, _g = period_info(z)
    a = LN_PHI / (2.0 * lp)
    return 2.0 * math.sinh((lp + d) * a) * math.sinh((lp - d) * a)


==> anc/Molecular_Descriptors_EEM_data_and_code/descriptor_eem/molecules.py <==
"""Frozen molecule list, starting geometries, and metadata (PROTOCOL.md Sec. B).

Atom order is part of the protocol: Fukui expected-site indices refer to this
order after geometry optimization (connectivity is preserved; we do not reorder
atoms). Starting coordinates are in Ångström.
"""

from __future__ import annotations

from dataclasses import dataclass, field
from typing import Dict, List, Optional, Sequence, Tuple

import numpy as np

Atom = Tuple[str, float, float, float]


@dataclass(frozen=True)
class Molecule:
    mid: str
    name: str
    tier: str
    atoms: Tuple[Atom, ...]
    charge: int = 0
    spin: int = 0  # PySCF 2S
    anion_unbound: bool = False
    anion_spin: Optional[int] = None  # override vertical-anion 2S; NO- is triplet
    sanderson: bool = False
    fukui_expected: Optional[int] = None
    fukui_kind: Optional[str] = None  # "plus" (nucleophilic) or "minus" (electrophilic)
    hsab_role: Optional[str] = None
    skip_dft: bool = False
    notes: str = ""

    @property
    def symbols(self) -> List[str]:
        return [a[0] for a in self.atoms]

    @property
    def coords(self) -> np.ndarray:
        return np.array([(a[1], a[2], a[3]) for a in self.atoms], dtype=float)


def _diatomic(a: str, b: str, r: float) -> Tuple[Atom, ...]:
    return ((a, 0.0, 0.0, 0.0), (b, r, 0.0, 0.0))


def _water() -> Tuple[Atom, ...]:
    # r_OH = 0.958 Å, angle 104.5°
    ang = np.deg2rad(104.5)
    return (
        ("O", 0.0, 0.0, 0.0),
        ("H", 0.958, 0.0, 0.0),
        ("H", 0.958 * np.cos(ang), 0.958 * np.sin(ang), 0.0),
    )


def _ammonia() -> Tuple[Atom, ...]:
    r, a = 1.012, np.deg2rad(106.7)
    # C3v along z
    hxy = r * np.sin(a)
    hz = r * np.cos(a)
    return (
        ("N", 0.0, 0.0, 0.0),
        ("H", hxy, 0.0, hz),
        ("H", -0.5 * hxy, hxy * np.sqrt(3) / 2.0, hz),
        ("H", -0.5 * hxy, -hxy * np.sqrt(3) / 2.0, hz),
    )


def _methane() -> Tuple[Atom, ...]:
    r = 1.089
    s = r / np.sqrt(3.0)
    return (
        ("C", 0.0, 0.0, 0.0),
        ("H", s, s, s),
        ("H", s, -s, -s),
        ("H", -s, s, -s),
        ("H", -s, -s, s),
    )


def _h2s() -> Tuple[Atom, ...]:
    ang = np.deg2rad(92.1)
    r = 1.336
    return (
        ("S", 0.0, 0.0, 0.0),
        ("H", r, 0.0, 0.0),
        ("H", r * np.cos(ang), r * np.sin(ang), 0.0),
    )


def _ph3() -> Tuple[Atom, ...]:
    r, a = 1.421, np.deg2rad(93.5)
    hxy = r * np.sin(a)
    hz = r * np.cos(a)
    return (
        ("P", 0.0, 0.0, 0.0),
        ("H", hxy, 0.0, hz),
        ("H", -0.5 * hxy, hxy * np.sqrt(3) / 2.0, hz),
        ("H", -0.5 * hxy, -hxy * np.sqrt(3) / 2.0, hz),
    )


def _h2o2() -> Tuple[Atom, ...]:
    # Gauche HOOH (experimental minimum, φ ≈ 111.5°). A planar trans start
    # is a stationary point with μ = 0 and no out-of-plane force.
    r_oo, r_oh = 1.475, 0.950
    a = np.deg2rad(94.8)
    phi = np.deg2rad(111.5)
    h1 = (r_oh * np.cos(a), r_oh * np.sin(a), 0.0)
    # Trans image at O2, then rotate about OO to the gauche dihedral.
    h2_trans = (r_oh * np.cos(a), -r_oh * np.sin(a), 0.0)
    delta = np.pi - phi
    y, z = h2_trans[1], h2_trans[2]
    h2 = (h2_trans[0], y * np.cos(delta) - z * np.sin(delta), y * np.sin(delta) + z * np.cos(delta))
    return (
        ("O", 0.0, 0.0, 0.0),
        ("O", r_oo, 0.0, 0.0),
        ("H", float(h1[0]), float(h1[1]), float(h1[2])),
        ("H", r_oo - float(h2[0]), float(h2[1]), float(h2[2])),
    )


def _formaldehyde() -> Tuple[Atom, ...]:
    return (
        ("C", 0.0, 0.0, 0.0),
        ("O", 1.208, 0.0, 0.0),
        ("H", -0.55, 0.94, 0.0),
        ("H", -0.55, -0.94, 0.0),
    )


def _methanol() -> Tuple[Atom, ...]:
    return (
        ("C", 0.0, 0.0, 0.0),
        ("O", 1.43, 0.0, 0.0),
        ("H", 1.78, 0.92, 0.0),
        ("H", -0.36, 0.51, 0.89),
        ("H", -0.36, 0.51, -0.89),
        ("H", -0.36, -1.03, 0.0),
    )


def _methylamine() -> Tuple[Atom, ...]:
    return (
        ("C", 0.0, 0.0, 0.0),
        ("N", 1.47, 0.0, 0.0),
        ("H", 1.82, 0.88, 0.51),
        ("H", 1.82, -0.88, 0.51),
        ("H", -0.36, 1.03, 0.0),
        ("H", -0.36, -0.51, 0.89),
        ("H", -0.36, -0.51, -0.89),
    )


def _hcn() -> Tuple[Atom, ...]:
    return (("H", 0.0, 0.0, 0.0), ("C", 1.065, 0.0, 0.0), ("N", 2.222, 0.0, 0.0))


def _co2() -> Tuple[Atom, ...]:
    return (("C", 0.0, 0.0, 0.0), ("O", 1.16, 0.0, 0.0), ("O", -1.16, 0.0, 0.0))


def _so2() -> Tuple[Atom, ...]:
    ang = np.deg2rad(119.3)
    r = 1.431
    return (
        ("S", 0.0, 0.0, 0.0),
        ("O", r, 0.0, 0.0),
        ("O", r * np.cos(ang), r * np.sin(ang), 0.0),
    )


def _ch3x(x: str, r_cx: float) -> Tuple[Atom, ...]:
    return (
        ("C", 0.0, 0.0, 0.0),
        (x, r_cx, 0.0, 0.0),
        ("H", -0.36, 1.03, 0.0),
        ("H", -0.36, -0.51, 0.89),
        ("H", -0.36, -0.51, -0.89),
    )


def _benzene_ring() -> List[Atom]:
    r = 1.39
    atoms: List[Atom] = []
    for k in range(6):
        t = k * np.pi / 3.0
        atoms.append(("C", r * np.cos(t), r * np.sin(t), 0.0))
    rh = 1.09 + 1.39
    for k in range(6):
        t = k * np.pi / 3.0
        atoms.append(("H", rh * np.cos(t), rh * np.sin(t), 0.0))
    return atoms


def _phenyl_x(x: str, r_cx: float) -> Tuple[Atom, ...]:
    atoms = _benzene_ring()
    # Replace H on C0 (index 6) with X along +x.
    c0 = atoms[0]
    atoms[6] = (x, c0[1] + r_cx, c0[2], c0[3])
    return tuple(atoms)


def _pyridine() -> Tuple[Atom, ...]:
    # N at a vertex of a hexagon (index 0).
    r = 1.34
    atoms: List[Atom] = [("N", r, 0.0, 0.0)]
    for k in range(1, 6):
        t = k * np.pi / 3.0
        atoms.append(("C", r * np.cos(t), r * np.sin(t), 0.0))
    rh = 2.43
    for k in range(1, 6):
        t = k * np.pi / 3.0
        atoms.append(("H", rh * np.cos(t), rh * np.sin(t), 0.0))
    return tuple(atoms)


def _aniline() -> Tuple[Atom, ...]:
    atoms = list(_phenyl_x("N", 1.40))
    # Amino hydrogens on N (index 6)
    n = atoms[6]
    extra = [
        ("H", n[1] + 0.3, n[2] + 0.85, 0.4),
        ("H", n[1] + 0.3, n[2] - 0.85, 0.4),
    ]
    return tuple(atoms + extra)


def _acrolein() -> Tuple[Atom, ...]:
    # O=C1H–C2H=C3H2  (trans); β-C is C3 = index 2
    return (
        ("C", 0.0, 0.0, 0.0),       # C1 carbonyl
        ("C", 1.48, 0.0, 0.0),      # C2 alpha
        ("C", 2.22, 1.20, 0.0),     # C3 beta  <-- expected fukui plus
        ("O", -0.68, 1.05, 0.0),
        ("H", -0.55, -0.95, 0.0),
        ("H", 1.85, -0.95, 0.0),
        ("H", 1.85, 2.12, 0.0),
        ("H", 3.30, 1.20, 0.0),
    )


def _cyclohexenone() -> Tuple[Atom, ...]:
    # Rough 2-cyclohexenone; C1 carbonyl, C2 alpha, C3 beta (index 2)
    return (
        ("C", 0.0, 0.0, 0.0),     # C1
        ("C", 1.50, 0.40, 0.0),   # C2
        ("C", 2.40, -0.70, 0.0),  # C3 beta
        ("C", 1.70, -2.00, 0.2),  # C4
        ("C", 0.20, -2.10, -0.2), # C5
        ("C", -0.55, -0.80, 0.1), # C6
        ("O", -0.70, 1.05, 0.0),
        ("H", 1.80, 1.40, 0.0),
        ("H", 3.45, -0.55, 0.0),
        ("H", 2.15, -2.70, 0.9),
        ("H", 2.15, -2.55, -0.7),
        ("H", -0.20, -2.70, -1.0),
        ("H", -0.20, -2.80, 0.6),
        ("H", -1.60, -0.70, 0.5),
        ("H", -1.40, -0.85, -0.8),
    )


def _acetone() -> Tuple[Atom, ...]:
    return (
        ("C", 0.0, 0.0, 0.0),
        ("O", 1.21, 0.0, 0.0),
        ("C", -0.78, 1.28, 0.0),
        ("C", -0.78, -1.28, 0.0),
        ("H", -0.42, 1.82, 0.89),
        ("H", -0.42, 1.82, -0.89),
        ("H", -1.86, 1.18, 0.0),
        ("H", -0.42, -1.82, 0.89),
        ("H", -0.42, -1.82, -0.89),
        ("H", -1.86, -1.18, 0.0),
    )


def _ch3cn() -> Tuple[Atom, ...]:
    return (
        ("C", 0.0, 0.0, 0.0),
        ("C", 1.46, 0.0, 0.0),
        ("N", 2.61, 0.0, 0.0),
        ("H", -0.36, 1.03, 0.0),
        ("H", -0.36, -0.51, 0.89),
        ("H", -0.36, -0.51, -0.89),
    )


def _bf3() -> Tuple[Atom, ...]:
    r = 1.31
    return (
        ("B", 0.0, 0.0, 0.0),
        ("F", r, 0.0, 0.0),
        ("F", -0.5 * r, r * np.sqrt(3) / 2.0, 0.0),
        ("F", -0.5 * r, -r * np.sqrt(3) / 2.0, 0.0),
    )


def _bh3() -> Tuple[Atom, ...]:
    r = 1.19
    return (
        ("B", 0.0, 0.0, 0.0),
        ("H", r, 0.0, 0.0),
        ("H", -0.5 * r, r * np.sqrt(3) / 2.0, 0.0),
        ("H", -0.5 * r, -r * np.sqrt(3) / 2.0, 0.0),
    )


def _alcl3() -> Tuple[Atom, ...]:
    r = 2.06
    return (
        ("Al", 0.0, 0.0, 0.0),
        ("Cl", r, 0.0, 0.0),
        ("Cl", -0.5 * r, r * np.sqrt(3) / 2.0, 0.0),
        ("Cl", -0.5 * r, -r * np.sqrt(3) / 2.0, 0.0),
    )


def _water_dimer() -> Tuple[Atom, ...]:
    # Linear O–H···O, R_OO ≈ 2.98 Å
    a = _water()
    b = tuple((sym, x + 2.98, y, z) for sym, x, y, z in _water())
    return a + b


def _hf_dimer() -> Tuple[Atom, ...]:
    # Bent acceptor (linear F–H···F–H is a saddle with no out-of-line force).
    return (
        ("F", 0.0, 0.0, 0.0),
        ("H", 0.92, 0.0, 0.0),
        ("F", 2.72, 0.35, 0.0),
        ("H", 3.50, 0.85, 0.0),
    )


def _h2o_hf() -> Tuple[Atom, ...]:
    w = _water()
    return w + (("F", 2.70, 0.4, 0.0), ("H", 1.80, 0.3, 0.0))


def _nh3_hcl() -> Tuple[Atom, ...]:
    a = _ammonia()
    return a + (("Cl", 0.0, 0.0, 3.10), ("H", 0.0, 0.0, 1.85))


def _build_library() -> Dict[str, Molecule]:
    mols: List[Molecule] = []

    # B1 diatomics
    b1 = [
        ("hf", "HF", "H", "F", 0.917),
        ("hcl", "HCl", "H", "Cl", 1.275),
        ("hbr", "HBr", "H", "Br", 1.414),
        ("hi", "HI", "H", "I", 1.609),
        ("lif", "LiF", "Li", "F", 1.564),
        ("licl", "LiCl", "Li", "Cl", 2.021),
        ("nacl", "NaCl", "Na", "Cl", 2.361),
        ("kcl", "KCl", "K", "Cl", 2.667),
        ("co", "CO", "C", "O", 1.128),
        ("no", "NO", "N", "O", 1.151),
        ("n2", "N2", "N", "N", 1.098),
        ("f2", "F2", "F", "F", 1.412),
        ("cl2", "Cl2", "Cl", "Cl", 1.988),
        ("lih", "LiH", "Li", "H", 1.595),
    ]
    for mid, name, a, b, r in b1:
        mols.append(
            Molecule(
                mid,
                name,
                "B1",
                _diatomic(a, b, r),
                spin=1 if mid == "no" else 0,
                # F2- and Cl2- are bound at the neutral geometry, so only N2 meets
                # the protocol's known-unbound test among the B1 diatomics.
                anion_unbound=mid == "n2",
                # Neutral NO is a doublet; NO- is a triplet (O2-like), not a singlet.
                anion_spin=2 if mid == "no" else None,
                sanderson=True,
            )
        )

    # B2 small polyatomics
    mols.extend(
        [
            Molecule("h2o", "H2O", "B2", _water(), sanderson=True),
            Molecule("nh3", "NH3", "B2", _ammonia(), sanderson=True, hsab_role="base"),
            Molecule("ch4", "CH4", "B2", _methane(), sanderson=True, anion_unbound=True),
            Molecule("h2s", "H2S", "B2", _h2s(), sanderson=True, hsab_role="base"),
            Molecule("ph3", "PH3", "B2", _ph3(), sanderson=True, hsab_role="base"),
            Molecule("h2o2", "H2O2", "B2", _h2o2(), sanderson=True),
            Molecule("h2co", "H2CO", "B2", _formaldehyde(), sanderson=True, fukui_expected=0, fukui_kind="plus"),
            Molecule("ch3oh", "CH3OH", "B2", _methanol(), sanderson=True),
            Molecule("ch3nh2", "CH3NH2", "B2", _methylamine(), sanderson=True),
            Molecule("hcn", "HCN", "B2", _hcn(), sanderson=True),
            Molecule("co2", "CO2", "B2", _co2(), sanderson=True, fukui_expected=0, fukui_kind="plus"),
            Molecule("so2", "SO2", "B2", _so2(), sanderson=True),
        ]
    )

    # B3 down-group organics
    mols.extend(
        [
            Molecule("ch3f", "CH3F", "B3", _ch3x("F", 1.39)),
            Molecule("ch3cl", "CH3Cl", "B3", _ch3x("Cl", 1.78)),
            Molecule("ch3br", "CH3Br", "B3", _ch3x("Br", 1.93)),
            Molecule("ch3i", "CH3I", "B3", _ch3x("I", 2.14)),
            Molecule("phf", "C6H5F", "B3", _phenyl_x("F", 1.35)),
            Molecule("phcl", "C6H5Cl", "B3", _phenyl_x("Cl", 1.74)),
            Molecule("phbr", "C6H5Br", "B3", _phenyl_x("Br", 1.90)),
            Molecule("phi", "C6H5I", "B3", _phenyl_x("I", 2.10)),
        ]
    )

    # B4 dimers
    mols.extend(
        [
            Molecule("h2o_dimer", "(H2O)2", "B4", _water_dimer()),
            Molecule("hf_dimer", "(HF)2", "B4", _hf_dimer()),
            Molecule("h2o_hf", "H2O···HF", "B4", _h2o_hf()),
            Molecule("nh3_hcl", "NH3···HCl", "B4", _nh3_hcl()),
        ]
    )

    # B5 remaining Fukui molecules (h2co, co2 already tagged in B2)
    mols.extend(
        [
            Molecule(
                "acrolein",
                "acrolein",
                "B5",
                _acrolein(),
                fukui_expected=2,
                fukui_kind="plus",
                notes="β-C nucleophilic attack",
            ),
            Molecule(
                "cyclohexenone",
                "2-cyclohexenone",
                "B5",
                _cyclohexenone(),
                fukui_expected=2,
                fukui_kind="plus",
                notes="β-C nucleophilic attack",
            ),
            Molecule(
                "pyridine",
                "pyridine",
                "B5",
                _pyridine(),
                fukui_expected=0,
                fukui_kind="minus",
                notes="N electrophilic attack / protonation",
            ),
            Molecule(
                "aniline",
                "aniline",
                "B5",
                _aniline(),
                fukui_expected=3,
                fukui_kind="minus",
                notes="para-C is ring carbon opposite N; index 3 in this layout (C at 180°)",
            ),
            Molecule(
                "acetone",
                "acetone",
                "B5",
                _acetone(),
                fukui_expected=0,
                fukui_kind="plus",
                notes="carbonyl C nucleophilic attack",
            ),
            Molecule(
                "ch3cn",
                "CH3CN",
                "B5",
                _ch3cn(),
                fukui_expected=1,
                fukui_kind="plus",
                notes="nitrile C nucleophilic attack",
            ),
        ]
    )

    # B6 HSAB fragments not already in B2
    mols.extend(
        [
            Molecule("bf3", "BF3", "B6", _bf3(), hsab_role="acid"),
            Molecule("bh3", "BH3", "B6", _bh3(), hsab_role="acid"),
            Molecule("alcl3", "AlCl3", "B6", _alcl3(), hsab_role="acid"),
            Molecule("f_minus", "F-", "B6", (("F", 0.0, 0.0, 0.0),), charge=-1, hsab_role="base"),
            Molecule("i_minus", "I-", "B6", (("I", 0.0, 0.0, 0.0),), charge=-1, hsab_role="base"),
            Molecule(
                "ag_plus",
                "Ag+",
                "B6",
                (("Ag", 0.0, 0.0, 0.0),),
                charge=1,
                spin=0,
                hsab_role="acid",
                notes="Pearson-only χ,η; landscape optional",
            ),
            Molecule(
                "h_plus",
                "H+",
                "B6",
                (("H", 0.0, 0.0, 0.0),),
                charge=1,
                skip_dft=True,
                hsab_role="acid",
                notes="No electrons; HSAB uses base ranking only",
            ),
        ]
    )

    # B7: post-protocol shared-ρ diatomics. F/Cl share ρ=1/8; Br/I share ρ=1/18.
    # Neutral landscape EEM then has equal χ and the zero-charge solution.
    mols.extend(
        [
            Molecule("clf", "ClF", "B7", _diatomic("Cl", "F", 1.628), notes="shared-ρ F/Cl"),
            Molecule("ibr", "IBr", "B7", _diatomic("I", "Br", 2.469), notes="shared-ρ Br/I"),
        ]
    )

    # Duplicate h2o as HSAB base is already tagged.
    lib = {m.mid: m for m in mols}
    return lib


LIBRARY = _build_library()

HSAB_PAIRS = (
    ("bf3", "nh3", "hard-hard"),
    ("bf3", "ph3", "hard-soft"),
    ("bh3", "nh3", "soft-hard"),
    ("bh3", "ph3", "soft-soft"),
    ("alcl3", "h2o", "hard-hard"),
    ("alcl3", "h2s", "hard-soft"),
    ("h_plus", "f_minus", "proton-hard"),
    ("h_plus", "i_minus", "proton-soft"),
    ("ag_plus", "f_minus", "ag-hard"),
    ("ag_plus", "i_minus", "ag-soft"),
)


def by_tier(tier: str) -> List[Molecule]:
    return [m for m in LIBRARY.values() if m.tier == tier]


def all_molecules() -> List[Molecule]:
    return list(LIBRARY.values())


==> anc/Molecular_Descriptors_EEM_data_and_code/descriptor_eem/sanderson.py <==
"""Coulomb-free equalization used on diatomics and AH_n (PROTOCOL Sanderson block).

Molecular electronegativity is the geometric mean of the atomic χ values
(Sanderson). Partial charges then come from the isolated-atom Mortier limit

    q_i = (χ* − χ_i) / (2 η_i)

with χ* chosen so that Σ q_i = Q_tot. That is dimensionally consistent in eV
and uses the same 2η convention as full EEM; it is *not* Sanderson’s original
2.08√S conversion (which belongs to his own electronegativity units).

If a geometric-mean χ_mol is requested explicitly, charges are still obtained
from (χ_mol − χ_i)/(2 η_i) and then shifted by a constant to restore Σ q = Q.
"""

from __future__ import annotations

from dataclasses import dataclass
from typing import Sequence

import numpy as np


@dataclass
class SandersonResult:
    chi_mol: float
    charges: np.ndarray
    dipole_debye: np.ndarray
    ok: bool
    message: str = ""


def geometric_mean(chi: Sequence[float]) -> float:
    a = np.asarray(chi, dtype=float)
    if np.any(a <= 0.0):
        raise ValueError("geometric mean requires positive χ")
    return float(np.exp(np.mean(np.log(a))))


def isolated_equalization(
    chi: Sequence[float],
    eta: Sequence[float],
    coords_ang: np.ndarray,
    q_tot: float = 0.0,
    *,
    use_geometric_mean: bool = True,
) -> SandersonResult:
    chi_a = np.asarray(chi, dtype=float)
    eta_a = np.asarray(eta, dtype=float)
    xyz = np.asarray(coords_ang, dtype=float)
    n = chi_a.size
    if eta_a.shape != (n,) or xyz.shape != (n, 3):
        raise ValueError("length mismatch")
    if np.any(eta_a <= 0.0):
        return SandersonResult(
            float("nan"), np.full(n, np.nan), np.full(3, np.nan), False, "nonpositive η"
        )

    inv = 1.0 / (2.0 * eta_a)
    if use_geometric_mean:
        chi_mol = geometric_mean(chi_a)
        q = (chi_mol - chi_a) * inv
        q = q - q.mean() + float(q_tot) / n
    else:
        # χ* from charge conservation: Σ (χ* − χ_i)/(2η_i) = Q
        chi_mol = float((q_tot + np.sum(chi_a * inv)) / np.sum(inv))
        q = (chi_mol - chi_a) * inv

    dipole_debye = (q @ xyz) * 4.8032042511
    return SandersonResult(float(chi_mol), q, dipole_debye, True, "")


==> anc/Molecular_Descriptors_EEM_data_and_code/descriptor_eem/score.py <==
"""E1–E5 scoring against the protocol-defined PROTOCOL.md verdict rules."""

from __future__ import annotations

import csv
import json
from pathlib import Path
from typing import Dict, List, Optional, Sequence

import numpy as np

from .atomic_tables import load_atomic_table
from .eem import eem_fukui, solve_eem
from .molecules import HSAB_PAIRS, LIBRARY, Molecule
from .sanderson import geometric_mean, isolated_equalization

ROOT = Path(__file__).resolve().parent.parent
DATA = ROOT / "data"
GEOMS = ROOT / "geoms"

# Published-scale L keeps the published atomic scales. Lfit uses the same
# through-origin protocol and atoms as Q, so Lfit versus Q isolates kernel shape.
TAGS = ("P", "L", "Q", "Lfit")
PRIMARY_TAGS = ("P", "L", "Q")

# Cosine and Pearson/Spearman are undefined when either vector is degenerate.
# One named threshold is used for dipole norms (D) and charge spreads (e) so
# machine roundoff cannot assign an angle or a correlation to a zero vector.
VECTOR_EPS = 1e-6


def _has_spread(v: np.ndarray, eps: float = VECTOR_EPS) -> bool:
    return float(np.std(v)) > eps


def _cosine_defined(
    a: np.ndarray, b: np.ndarray, eps: float = VECTOR_EPS
) -> Optional[float]:
    na = float(np.linalg.norm(a))
    nb = float(np.linalg.norm(b))
    if na <= eps or nb <= eps:
        return None
    return float(np.dot(a, b) / (na * nb))


def _load_json(path: Path) -> dict:
    return json.loads(path.read_text()) if path.exists() else {}


def _geom_of(mid: str, dft_map: dict, mol: Molecule) -> np.ndarray:
    rec = dft_map.get(mid, {})
    if rec.get("coords_ang"):
        return np.asarray(rec["coords_ang"], dtype=float)
    xyz = GEOMS / f"{mid}.xyz"
    if xyz.exists():
        lines = xyz.read_text().strip().splitlines()[2:]
        return np.array([list(map(float, ln.split()[1:4])) for ln in lines], dtype=float)
    return mol.coords


def _params(mol: Molecule, table: dict, tag: str) -> tuple[List[str], List[float], List[float]]:
    chi_key, eta_key = f"chi_{tag}", f"eta_{tag}"
    chi, eta = [], []
    for s in mol.symbols:
        if s not in table:
            raise KeyError(f"missing atomic row for {s}")
        chi.append(float(table[s][chi_key]))
        eta.append(float(table[s][eta_key]))
    return mol.symbols, chi, eta


def run_eem_on_library(
    table: dict,
    dft_map: dict,
    tags: Sequence[str] = TAGS,
) -> List[dict]:
    rows = []
    for mol in LIBRARY.values():
        if mol.skip_dft and mol.mid == "h_plus":
            continue
        xyz = _geom_of(mol.mid, dft_map, mol)
        for tag in tags:
            _sym, chi, eta = _params(mol, table, tag)
            res = solve_eem(chi, eta, xyz, q_tot=float(mol.charge))
            rec = {
                "mid": mol.mid,
                "tier": mol.tier,
                "tag": tag,
                "ok": int(res.ok),
                "message": res.message,
                "chi_star": res.chi_star,
                "eta_mol": res.eta_mol,
                "cond": res.cond,
                "dipole_x": res.dipole_debye[0] if res.ok else "",
                "dipole_y": res.dipole_debye[1] if res.ok else "",
                "dipole_z": res.dipole_debye[2] if res.ok else "",
                "dipole_norm": float(np.linalg.norm(res.dipole_debye)) if res.ok else "",
                "charges": json.dumps(res.charges.tolist()) if res.ok else "",
                "hess_min_eig": res.hess_min_eig if res.ok else "",
            }
            nres = isolated_equalization(
                chi, eta, xyz, q_tot=float(mol.charge), use_geometric_mean=False
            )
            rec["nocoulomb_ok"] = int(nres.ok)
            rec["nocoulomb_chi_mol"] = nres.chi_mol
            rec["nocoulomb_dipole_norm"] = (
                float(np.linalg.norm(nres.dipole_debye)) if nres.ok else ""
            )
            rec["nocoulomb_charges"] = json.dumps(nres.charges.tolist()) if nres.ok else ""
            if mol.sanderson and mol.charge == 0:
                sres = isolated_equalization(chi, eta, xyz, q_tot=0.0)
                rec["sanderson_ok"] = int(sres.ok)
                rec["sanderson_chi_mol"] = sres.chi_mol
                rec["sanderson_dipole_norm"] = (
                    float(np.linalg.norm(sres.dipole_debye)) if sres.ok else ""
                )
                rec["sanderson_charges"] = json.dumps(sres.charges.tolist()) if sres.ok else ""
            if mol.fukui_expected is not None:
                fp, fm, _f0 = eem_fukui(chi, eta, xyz, q_neutral=float(mol.charge))
                rec["f_plus"] = json.dumps(fp.tolist())
                rec["f_minus"] = json.dumps(fm.tolist())
            rows.append(rec)
    return rows


def _mae(a: np.ndarray, b: np.ndarray) -> float:
    mask = np.isfinite(a) & np.isfinite(b)
    if not np.any(mask):
        return float("nan")
    return float(np.mean(np.abs(a[mask] - b[mask])))


def charge_mae_vs_dft(eem_rows: List[dict], dft_map: dict, prefer_hirshfeld: bool = True) -> List[dict]:
    out = []
    by = {(r["mid"], r["tag"]): r for r in eem_rows}
    for mol in LIBRARY.values():
        dft = dft_map.get(mol.mid, {})
        ref = dft.get("hirshfeld") if prefer_hirshfeld else None
        if not ref:
            ref = dft.get("mulliken")
        if not ref:
            continue
        ref_a = np.asarray(ref, dtype=float)
        rec = {"mid": mol.mid, "tier": mol.tier, "n_atoms": len(ref_a)}
        for tag in TAGS:
            row = by.get((mol.mid, tag))
            if not row or not row.get("ok") or not row.get("charges"):
                rec[f"mae_{tag}"] = ""
                continue
            q = np.asarray(json.loads(row["charges"]), dtype=float)
            rec[f"mae_{tag}"] = _mae(q, ref_a)
        rec["mae_null"] = _mae(np.zeros_like(ref_a), ref_a)
        out.append(rec)
    return out


def dipole_table(eem_rows: List[dict], dft_map: dict, exp: Dict[str, float]) -> List[dict]:
    by = {(r["mid"], r["tag"]): r for r in eem_rows}
    out = []
    for mol in LIBRARY.values():
        dft = dft_map.get(mol.mid, {})
        dft_vec = dft.get("dipole_debye") or []
        rec = {
            "mid": mol.mid,
            "tier": mol.tier,
            "exp_debye": exp.get(mol.name, exp.get(mol.mid, "")),
            "dft_debye": dft.get("dipole_norm_debye", ""),
            "dft_dx": dft_vec[0] if len(dft_vec) >= 3 else "",
            "dft_dy": dft_vec[1] if len(dft_vec) >= 3 else "",
            "dft_dz": dft_vec[2] if len(dft_vec) >= 3 else "",
        }
        xyz = np.asarray(dft.get("coords_ang") or mol.coords, dtype=float)
        for tag in TAGS:
            row = by.get((mol.mid, tag))
            rec[f"eem_{tag}"] = row.get("dipole_norm", "") if row else ""
            if row and row.get("ok") not in ("", None, 0) and len(dft_vec) >= 3:
                ev = np.array(
                    [float(row["dipole_x"]), float(row["dipole_y"]), float(row["dipole_z"])],
                    dtype=float,
                )
                dv = np.asarray(dft_vec, dtype=float)[:3]
                rec[f"vec_abs_{tag}"] = float(np.linalg.norm(ev - dv))
                c = _cosine_defined(ev, dv)
                rec[f"cos_{tag}"] = c if c is not None else ""
            else:
                rec[f"vec_abs_{tag}"] = ""
                rec[f"cos_{tag}"] = ""
        if len(mol.symbols) == 2 and xyz.shape[0] == 2:
            rhat = xyz[1] - xyz[0]
            rn = np.linalg.norm(rhat)
            if rn > 1e-8:
                rhat = rhat / rn
                if len(dft_vec) >= 3:
                    rec["signed_dft"] = float(np.dot(np.asarray(dft_vec, dtype=float)[:3], rhat))
                for tag in TAGS:
                    row = by.get((mol.mid, tag))
                    if row and row.get("ok") not in ("", None, 0):
                        ev = np.array(
                            [float(row["dipole_x"]), float(row["dipole_y"]), float(row["dipole_z"])],
                            dtype=float,
                        )
                        rec[f"signed_{tag}"] = float(np.dot(ev, rhat))
        out.append(rec)
    return out


def fukui_hits(eem_rows: List[dict], dft_map: dict) -> List[dict]:
    by = {(r["mid"], r["tag"]): r for r in eem_rows}
    out = []
    for mol in LIBRARY.values():
        if mol.fukui_expected is None or mol.fukui_kind is None:
            continue
        key = "f_plus" if mol.fukui_kind == "plus" else "f_minus"
        rec = {"mid": mol.mid, "kind": mol.fukui_kind, "expected": mol.fukui_expected}
        dft = dft_map.get(mol.mid, {})
        dft_f = dft.get(key)
        if dft_f:
            rec["dft_site"] = int(np.nanargmax(np.abs(np.asarray(dft_f, dtype=float))))
            rec["dft_hit"] = int(rec["dft_site"] == mol.fukui_expected)
        else:
            rec["dft_site"] = ""
            rec["dft_hit"] = ""
        for tag in TAGS:
            row = by.get((mol.mid, tag), {})
            raw = row.get(key)
            if raw:
                arr = np.asarray(json.loads(raw), dtype=float)
                site = int(np.nanargmax(np.abs(arr)))
                rec[f"{tag}_site"] = site
                rec[f"{tag}_hit"] = int(site == mol.fukui_expected)
            else:
                rec[f"{tag}_site"] = ""
                rec[f"{tag}_hit"] = ""
        out.append(rec)
    return out


def hsab_table(eem_rows: List[dict], dft_map: dict) -> List[dict]:
    by = {(r["mid"], r["tag"]): r for r in eem_rows}
    out = []
    for acid, base, label in HSAB_PAIRS:
        rec = {"acid": acid, "base": base, "label": label}
        for tag in TAGS:
            a = by.get((acid, tag), {})
            b = by.get((base, tag), {})
            rec[f"eta_acid_{tag}"] = a.get("eta_mol", "")
            rec[f"eta_base_{tag}"] = b.get("eta_mol", "")
            rec[f"chi_acid_{tag}"] = a.get("chi_star", "")
            rec[f"chi_base_{tag}"] = b.get("chi_star", "")
            try:
                rec[f"deta_{tag}"] = abs(float(a["eta_mol"]) - float(b["eta_mol"]))
            except (KeyError, TypeError, ValueError):
                rec[f"deta_{tag}"] = ""
        da = dft_map.get(acid, {}).get("eta_dscf", "")
        db = dft_map.get(base, {}).get("eta_dscf", "")
        rec["eta_acid_dft"] = da
        rec["eta_base_dft"] = db
        try:
            rec["deta_dft"] = abs(float(da) - float(db))
        except (TypeError, ValueError):
            rec["deta_dft"] = ""
        out.append(rec)
    return out


# Species kept in hardness.csv but held out of the response-index error summary.
# KCl has a negative EEM response slope under L and Q, so its Kmol is a
# model-instability diagnostic rather than a hardness. NO is included once the
# vertical anion is the triplet ground state; the key remains only if a later
# run still cannot use that state.
ETA_MB_MAE_EXCLUDED = {
    "kcl": "negative_response_slope",
}


def hardness_combination(eem_rows: List[dict], dft_map: dict, table: dict) -> List[dict]:
    """E5: atomic η mean, Sanderson GM χ, and EEM η_mol vs molecular ΔSCF."""
    by = {(r["mid"], r["tag"]): r for r in eem_rows}
    out = []
    for mol in LIBRARY.values():
        if mol.skip_dft or mol.charge < 0:
            continue
        dft = dft_map.get(mol.mid, {})
        if not dft.get("ok") or dft.get("anion_unbound"):
            continue
        eta_d = dft.get("eta_dscf")
        if eta_d in ("", None):
            continue
        rec = {
            "mid": mol.mid,
            "tier": mol.tier,
            "n_atoms": len(mol.symbols),
            "mae_excluded": ETA_MB_MAE_EXCLUDED.get(mol.mid, ""),
            "eta_dscf": eta_d,
            "eta_hl": dft.get("eta_hl", ""),
            "chi_dscf": dft.get("chi_dscf", ""),
        }
        for tag in TAGS:
            etas = [float(table[s][f"eta_{tag}"]) for s in mol.symbols]
            chis = [float(table[s][f"chi_{tag}"]) for s in mol.symbols]
            rec[f"eta_arith_{tag}"] = float(np.mean(etas))
            try:
                rec[f"chi_gm_{tag}"] = geometric_mean(chis)
            except ValueError:
                rec[f"chi_gm_{tag}"] = ""
            row = by.get((mol.mid, tag), {})
            rec[f"eta_eem_{tag}"] = row.get("eta_mol", "") if row.get("ok") else ""
        out.append(rec)
    return out


def _mean_key(rows: List[dict], key: str, tiers: Optional[Sequence[str]] = None) -> float:
    vals = []
    for r in rows:
        if tiers and r.get("tier") not in tiers:
            continue
        v = r.get(key)
        if v in ("", None):
            continue
        try:
            fv = float(v)
        except (TypeError, ValueError):
            continue
        if np.isfinite(fv):
            vals.append(fv)
    return float(np.mean(vals)) if vals else float("nan")


def _dipole_mae(
    dip_rows: List[dict],
    tag: str,
    ref_key: str,
    tiers: Optional[Sequence[str]] = None,
) -> float:
    vals = []
    for r in dip_rows:
        if tiers and r.get("tier") not in tiers:
            continue
        try:
            a = float(r.get(f"eem_{tag}"))
            b = float(r.get(ref_key))
        except (TypeError, ValueError):
            continue
        if np.isfinite(a) and np.isfinite(b):
            vals.append(abs(a - b))
    return float(np.mean(vals)) if vals else float("nan")


def _hardness_mae(hard_rows: List[dict], pred_key: str, ref_key: str = "eta_dscf") -> float:
    vals = []
    for r in hard_rows:
        if r.get("mae_excluded"):
            continue
        try:
            a = float(r.get(pred_key))
            b = float(r.get(ref_key))
        except (TypeError, ValueError):
            continue
        if np.isfinite(a) and np.isfinite(b):
            vals.append(abs(a - b))
    return float(np.mean(vals)) if vals else float("nan")


def _hardness_mae_scaled(
    hard_rows: List[dict], pred_key: str, factor: float, ref_key: str = "eta_dscf"
) -> float:
    """MAE after rescaling the prediction, used for the Kmol/2 convention check."""
    vals = []
    for r in hard_rows:
        if r.get("mae_excluded"):
            continue
        try:
            a = factor * float(r.get(pred_key))
            b = float(r.get(ref_key))
        except (TypeError, ValueError):
            continue
        if np.isfinite(a) and np.isfinite(b):
            vals.append(abs(a - b))
    return float(np.mean(vals)) if vals else float("nan")


def _hardness_mae_vs_scaled_ref(
    hard_rows: List[dict], pred_key: str, ref_factor: float, ref_key: str = "eta_dscf"
) -> float:
    """MAE of a predictor against a rescaled reference (Kmol vs 2 η_MB)."""
    vals = []
    for r in hard_rows:
        if r.get("mae_excluded"):
            continue
        try:
            a = float(r.get(pred_key))
            b = ref_factor * float(r.get(ref_key))
        except (TypeError, ValueError):
            continue
        if np.isfinite(a) and np.isfinite(b):
            vals.append(abs(a - b))
    return float(np.mean(vals)) if vals else float("nan")


def _hardness_mean(hard_rows: List[dict], key: str) -> float:
    vals = []
    for r in hard_rows:
        if r.get("mae_excluded"):
            continue
        try:
            v = float(r.get(key))
        except (TypeError, ValueError):
            continue
        if np.isfinite(v):
            vals.append(v)
    return float(np.mean(vals)) if vals else float("nan")


def _refit_scales(table: dict) -> Dict[str, float]:
    """Through-origin refits of the L kernels on this paper's landscape atoms.

    Reported so the manuscript's statement that the published per-period hardness
    scales are not recovered from this atom subset can be checked directly.
    """
    out: Dict[str, float] = {}
    atoms = [a for a in table.values() if a.get("landscape")]

    def through_origin(pairs) -> float:
        num = sum(k * e for k, e in pairs)
        den = sum(k * k for k, e in pairs)
        return float(num / den) if den else float("nan")

    if atoms:
        out["C_chi_L_refit_eV"] = through_origin(
            [(a["chi_struct_L"], a["chi_P"]) for a in atoms]
        )
        for p in sorted({a["period"] for a in atoms}):
            rows = [(a["kappa_L"], a["eta_P"]) for a in atoms if a["period"] == p]
            out[f"C_eta_L_refit_period_{p}_eV"] = through_origin(rows)
    return out


def _preferred_base(eta_acid: float, eta_nh3: float, eta_ph3: float) -> str:
    d_n = abs(eta_acid - eta_nh3)
    d_p = abs(eta_acid - eta_ph3)
    if d_n < d_p:
        return "nh3"
    if d_p < d_n:
        return "ph3"
    return "tie"


def _eta(row: dict, mid: str, tag: str) -> Optional[float]:
    rec = row.get((mid, tag), {})
    try:
        return float(rec["eta_mol"])
    except (KeyError, TypeError, ValueError):
        return None


def _hsab_square(eem_rows: List[dict], dft_map: dict) -> dict:
    by = {(r["mid"], r["tag"]): r for r in eem_rows}
    out: dict = {}
    for tag in TAGS:
        e_bf3, e_bh3 = _eta(by, "bf3", tag), _eta(by, "bh3", tag)
        e_nh3, e_ph3 = _eta(by, "nh3", tag), _eta(by, "ph3", tag)
        if None in (e_bf3, e_bh3, e_nh3, e_ph3):
            out[f"bf3_prefers_{tag}"] = ""
            out[f"bh3_prefers_{tag}"] = ""
            continue
        out[f"bf3_prefers_{tag}"] = _preferred_base(e_bf3, e_nh3, e_ph3)
        out[f"bh3_prefers_{tag}"] = _preferred_base(e_bh3, e_nh3, e_ph3)
        out[f"eta_bf3_{tag}"] = e_bf3
        out[f"eta_bh3_{tag}"] = e_bh3
        out[f"eta_nh3_{tag}"] = e_nh3
        out[f"eta_ph3_{tag}"] = e_ph3
    try:
        d_bf3 = float(dft_map["bf3"]["eta_dscf"])
        d_bh3 = float(dft_map["bh3"]["eta_dscf"])
        d_nh3 = float(dft_map["nh3"]["eta_dscf"])
        d_ph3 = float(dft_map["ph3"]["eta_dscf"])
        out["bf3_prefers_dft"] = _preferred_base(d_bf3, d_nh3, d_ph3)
        out["bh3_prefers_dft"] = _preferred_base(d_bh3, d_nh3, d_ph3)
        out["eta_bf3_dft"] = d_bf3
        out["eta_bh3_dft"] = d_bh3
        out["eta_nh3_dft"] = d_nh3
        out["eta_ph3_dft"] = d_ph3
    except (KeyError, TypeError, ValueError):
        out["bf3_prefers_dft"] = ""
        out["bh3_prefers_dft"] = ""
    p_ok = out.get("bf3_prefers_P") not in ("", None) and out.get("bh3_prefers_P") not in ("", None)
    l_ok = out.get("bf3_prefers_L") not in ("", None) and out.get("bh3_prefers_L") not in ("", None)
    out["rule5_L_matches_P"] = (
        bool(p_ok and l_ok and out["bf3_prefers_P"] == out["bf3_prefers_L"]
             and out["bh3_prefers_P"] == out["bh3_prefers_L"])
        if p_ok and l_ok
        else None
    )
    return out


def _hx_series(dip_rows: List[dict], table: dict) -> dict:
    by = {r["mid"]: r for r in dip_rows}
    order = ("hf", "hcl", "hbr", "hi")

    def _col(key: str) -> List[Optional[float]]:
        vals: List[Optional[float]] = []
        for mid in order:
            try:
                vals.append(float(by[mid][key]))
            except (KeyError, TypeError, ValueError):
                vals.append(None)
        return vals

    exp = _col("exp_debye")
    dft = _col("dft_debye")
    eem_p = _col("eem_P")
    eem_l = _col("eem_L")
    eem_q = _col("eem_Q")
    chi_f = float(table["F"]["chi_L"])
    chi_cl = float(table["Cl"]["chi_L"])
    exp_desc = all(a is not None and b is not None and a > b for a, b in zip(exp, exp[1:]))
    split_l = (
        abs(eem_l[0] - eem_l[1]) if eem_l[0] is not None and eem_l[1] is not None else float("nan")
    )
    split_p = (
        abs(eem_p[0] - eem_p[1]) if eem_p[0] is not None and eem_p[1] is not None else float("nan")
    )
    return {
        "hx_order": list(order),
        "hx_exp": exp,
        "hx_dft": dft,
        "hx_eem_P": eem_p,
        "hx_eem_L": eem_l,
        "hx_eem_Q": eem_q,
        "chi_L_F": chi_f,
        "chi_L_Cl": chi_cl,
        "rule3_exp_descending": exp_desc,
        "rule3_chi_L_F_equals_Cl": bool(abs(chi_f - chi_cl) < 1e-8),
        "rule3_L_FCl_dipole_split": split_l,
        "rule3_P_FCl_dipole_split": split_p,
        "rule3_parent_limitation_reproduced": bool(
            exp_desc and abs(chi_f - chi_cl) < 1e-8
        ),
    }


def _finite(x: float) -> bool:
    return isinstance(x, (int, float)) and x == x and np.isfinite(x)


def _kernel_id(mae_p: float, mae_l: float, mae_q: float) -> Optional[bool]:
    if not (_finite(mae_p) and _finite(mae_l) and _finite(mae_q) and mae_p > 0):
        return None
    return bool(abs(mae_l - mae_q) / mae_p < 0.05)


def _mean_abs_charges(eem_rows: List[dict], dft_map: dict, tiers) -> Dict[str, float]:
    """Atom-averaged |q| on the given tiers, for each reference and EEM table."""
    mids = [m.mid for m in LIBRARY.values() if m.tier in tiers]
    by = {(r["mid"], r["tag"]): r for r in eem_rows}
    out: Dict[str, float] = {}
    for key in ("hirshfeld", "mulliken"):
        vals = [abs(q) for mid in mids for q in dft_map.get(mid, {}).get(key, [])]
        out[key] = float(np.mean(vals)) if vals else float("nan")
    for tag in TAGS:
        vals = []
        for mid in mids:
            row = by.get((mid, tag))
            if row and row.get("ok") and row.get("charges"):
                vals.extend(abs(q) for q in json.loads(row["charges"]))
        out[tag] = float(np.mean(vals)) if vals else float("nan")
    return out


def _null_charge_mae(dft_map: dict, tiers: Sequence[str]) -> float:
    """Two-stage MAE of the q=0 model against Hirshfeld.

    Equals the mean over molecules of the within-molecule mean |q_Hirshfeld|, and
    is the error of assuming no charge transfer at all.
    """
    vals = []
    for mol in LIBRARY.values():
        if mol.tier not in tiers:
            continue
        ref = dft_map.get(mol.mid, {}).get("hirshfeld")
        if ref:
            vals.append(float(np.mean(np.abs(np.asarray(ref, dtype=float)))))
    return float(np.mean(vals)) if vals else float("nan")


def _sign_and_pattern(eem_rows: List[dict], dft_map: dict, tiers: Sequence[str]) -> dict:
    """Placement diagnostics: does a table put charge where Hirshfeld puts it?

    MAE rewards small charges when the reference is small, so it cannot separate a
    correct polarity from a merely flat table. Within-molecule correlation and the
    heavy-atom sign-agreement rate isolate placement from magnitude.
    """
    by = {(r["mid"], r["tag"]): r for r in eem_rows}
    mids = [m.mid for m in LIBRARY.values() if m.tier in tiers]
    out: Dict[str, object] = {}
    # Signs are strongly unbalanced on this set, so the reference for a sign score is
    # the majority-sign rate, not one half.
    n_neg = n_pos = 0
    for mid in mids:
        rec = dft_map.get(mid, {})
        for sym, hi in zip(rec.get("symbols", []), rec.get("hirshfeld") or []):
            if sym == "H" or abs(hi) < 0.02:
                continue
            if hi < 0:
                n_neg += 1
            else:
                n_pos += 1
    if n_neg + n_pos:
        out["hirshfeld_heavy_negative_fraction"] = n_neg / (n_neg + n_pos)
        out["majority_sign_baseline"] = max(n_neg, n_pos) / (n_neg + n_pos)
    for tag in TAGS:
        corrs, spears, agree, total = [], [], 0, 0
        tp = tn = fp = fn = 0
        for mid in mids:
            rec = dft_map.get(mid, {})
            row = by.get((mid, tag))
            ref = rec.get("hirshfeld")
            if not ref or not (row and row.get("ok") and row.get("charges")):
                continue
            h = np.asarray(ref, dtype=float)
            q = np.asarray(json.loads(row["charges"]), dtype=float)
            if len(h) >= 3 and _has_spread(h) and _has_spread(q):
                corrs.append(float(np.corrcoef(q, h)[0, 1]))
                try:
                    from scipy.stats import spearmanr

                    rho, _p = spearmanr(q, h)
                    if np.isfinite(rho):
                        spears.append(float(rho))
                except Exception:
                    pass
            for sym, qi, hi in zip(rec.get("symbols", []), q, h):
                # Hydrogen is excluded and near-neutral atoms are skipped: their
                # sign is not a meaningful target.
                if sym == "H" or abs(hi) < 0.02:
                    continue
                total += 1
                pred_neg = qi < 0
                ref_neg = hi < 0
                agree += int(pred_neg == ref_neg)
                if ref_neg and pred_neg:
                    tp += 1
                elif (not ref_neg) and (not pred_neg):
                    tn += 1
                elif (not ref_neg) and pred_neg:
                    fp += 1
                else:
                    fn += 1
        out[f"mean_within_molecule_r_{tag}"] = float(np.mean(corrs)) if corrs else float("nan")
        out[f"median_within_molecule_r_{tag}"] = (
            float(np.median(corrs)) if corrs else float("nan")
        )
        out[f"mean_within_molecule_spearman_{tag}"] = (
            float(np.mean(spears)) if spears else float("nan")
        )
        out[f"n_correlation_{tag}"] = len(corrs)
        out[f"n_spearman_{tag}"] = len(spears)
        out[f"sign_agreement_heavy_{tag}"] = (agree / total) if total else float("nan")
        tpr = tp / (tp + fn) if (tp + fn) else float("nan")
        tnr = tn / (tn + fp) if (tn + fp) else float("nan")
        out[f"balanced_sign_{tag}"] = (
            0.5 * (tpr + tnr) if np.isfinite(tpr) and np.isfinite(tnr) else float("nan")
        )
    out["sign_agreement_heavy_n"] = n_neg + n_pos
    return out


def _mean_charge_by_element(
    eem_rows: List[dict], dft_map: dict, tiers: Sequence[str]
) -> Dict[str, Dict[str, float]]:
    """Mean charge per element, which localizes any polarity inversion."""
    by = {(r["mid"], r["tag"]): r for r in eem_rows}
    acc: Dict[str, Dict[str, List[float]]] = {}
    for mol in LIBRARY.values():
        if mol.tier not in tiers:
            continue
        rec = dft_map.get(mol.mid, {})
        ref = rec.get("hirshfeld")
        if not ref:
            continue
        got = {}
        for tag in TAGS:
            row = by.get((mol.mid, tag))
            if not (row and row.get("ok") and row.get("charges")):
                break
            got[tag] = json.loads(row["charges"])
        if len(got) < len(TAGS):
            continue
        for i, sym in enumerate(rec.get("symbols", [])):
            slot = acc.setdefault(sym, {"hirshfeld": [], **{t: [] for t in TAGS}})
            slot["hirshfeld"].append(float(ref[i]))
            for tag in TAGS:
                slot[tag].append(float(got[tag][i]))
    return {
        sym: {k: float(np.mean(v)) for k, v in slot.items() if v}
        | {"n": len(slot["hirshfeld"])}
        for sym, slot in acc.items()
    }


def _stratified_charge_mae(
    eem_rows: List[dict], dft_map: dict, table: dict, tiers: Sequence[str]
) -> dict:
    """Atom-pooled and molecule-split charge errors on the criterion set.

    The aggregate B2+B3 MAE is dominated by hydrogen, which is outside the
    landscape kernel. These splits isolate that domain effect from the rest.
    """
    by = {(r["mid"], r["tag"]): r for r in eem_rows}
    landscape = {s for s, rec in table.items() if rec.get("landscape")}
    buckets = {
        "all": {t: [] for t in TAGS},
        "hydrogen": {t: [] for t in TAGS},
        "heavy": {t: [] for t in TAGS},
        "landscape": {t: [] for t in TAGS},
    }
    mol_h = {t: [] for t in list(TAGS) + ["null"]}
    mol_noh = {t: [] for t in list(TAGS) + ["null"]}
    n_h = n_heavy = n_land = n_mol_h = n_mol_noh = 0
    for mol in LIBRARY.values():
        if mol.tier not in tiers:
            continue
        rec = dft_map.get(mol.mid, {})
        ref = rec.get("hirshfeld")
        if not ref:
            continue
        h = np.asarray(ref, dtype=float)
        symbols = rec.get("symbols") or list(mol.symbols)
        has_h = any(s == "H" for s in symbols)
        n_h += sum(s == "H" for s in symbols)
        n_heavy += sum(s != "H" for s in symbols)
        n_land += sum(s in landscape for s in symbols)
        if has_h:
            n_mol_h += 1
            mol_h["null"].append(float(np.mean(np.abs(h))))
        else:
            n_mol_noh += 1
            mol_noh["null"].append(float(np.mean(np.abs(h))))
        for tag in TAGS:
            row = by.get((mol.mid, tag))
            if not (row and row.get("ok") and row.get("charges")):
                continue
            q = np.asarray(json.loads(row["charges"]), dtype=float)
            err = np.abs(q - h)
            buckets["all"][tag].extend(err.tolist())
            for i, s in enumerate(symbols):
                if s == "H":
                    buckets["hydrogen"][tag].append(float(err[i]))
                else:
                    buckets["heavy"][tag].append(float(err[i]))
                if s in landscape:
                    buckets["landscape"][tag].append(float(err[i]))
            (mol_h if has_h else mol_noh)[tag].append(float(err.mean()))
    out: Dict[str, object] = {
        "n_hydrogen": n_h,
        "n_heavy": n_heavy,
        "n_landscape": n_land,
        "n_molecules_with_H": n_mol_h,
        "n_molecules_without_H": n_mol_noh,
    }
    for name, store in buckets.items():
        for tag, vals in store.items():
            out[f"atom_mae_{name}_{tag}"] = float(np.mean(vals)) if vals else float("nan")
    for tag in list(TAGS) + ["null"]:
        out[f"two_stage_mae_with_H_{tag}"] = (
            float(np.mean(mol_h[tag])) if mol_h[tag] else float("nan")
        )
        out[f"two_stage_mae_without_H_{tag}"] = (
            float(np.mean(mol_noh[tag])) if mol_noh[tag] else float("nan")
        )
    return out


def _lfit_q_agreement(eem_rows: List[dict], table: dict, tiers: Sequence[str]) -> dict:
    """Direct Lfit-versus-Q prediction agreement, not only MAE-to-DFT agreement."""
    by = {(r["mid"], r["tag"]): r for r in eem_rows}
    dq, dmu, cos = [], [], []
    for mol in LIBRARY.values():
        if mol.tier not in tiers:
            continue
        a, b = by.get((mol.mid, "Lfit")), by.get((mol.mid, "Q"))
        if not (a and b and a.get("ok") and b.get("ok") and a.get("charges") and b.get("charges")):
            continue
        qa = np.asarray(json.loads(a["charges"]), dtype=float)
        qb = np.asarray(json.loads(b["charges"]), dtype=float)
        dq.extend(np.abs(qa - qb).tolist())
        try:
            mua = float(a["dipole_norm"])
            mub = float(b["dipole_norm"])
            dmu.append(abs(mua - mub))
            va = np.array([float(a["dipole_x"]), float(a["dipole_y"]), float(a["dipole_z"])])
            vb = np.array([float(b["dipole_x"]), float(b["dipole_y"]), float(b["dipole_z"])])
            c = _cosine_defined(va, vb)
            if c is not None:
                cos.append(c)
        except (TypeError, ValueError, KeyError):
            pass
    landscape = [r for r in table.values() if r.get("landscape")]
    dchi = [abs(float(r["chi_Lfit"]) - float(r["chi_Q"])) for r in landscape]
    deta = [abs(float(r["eta_Lfit"]) - float(r["eta_Q"])) for r in landscape]
    out = {
        "n_atoms_compared": len(dq),
        "charge_mae_Lfit_vs_Q": float(np.mean(dq)) if dq else float("nan"),
        "charge_rms_Lfit_vs_Q": float(np.sqrt(np.mean(np.square(dq)))) if dq else float("nan"),
        "charge_max_Lfit_vs_Q": float(np.max(dq)) if dq else float("nan"),
        "dipole_mae_Lfit_vs_Q": float(np.mean(dmu)) if dmu else float("nan"),
        "dipole_max_Lfit_vs_Q": float(np.max(dmu)) if dmu else float("nan"),
        "dipole_mean_cos_Lfit_vs_Q": float(np.mean(cos)) if cos else float("nan"),
        "n_dipole_cos_Lfit_vs_Q": len(cos),
        "atomic_chi_mae_Lfit_vs_Q": float(np.mean(dchi)) if dchi else float("nan"),
        "atomic_eta_mae_Lfit_vs_Q": float(np.mean(deta)) if deta else float("nan"),
        "atomic_chi_max_Lfit_vs_Q": float(np.max(dchi)) if dchi else float("nan"),
        "atomic_eta_max_Lfit_vs_Q": float(np.max(deta)) if deta else float("nan"),
    }
    if dq:
        # Reconstruct signed differences for correlation from the same pairs.
        qa_all, qb_all = [], []
        for mol in LIBRARY.values():
            if mol.tier not in tiers:
                continue
            a, b = by.get((mol.mid, "Lfit")), by.get((mol.mid, "Q"))
            if not (a and b and a.get("charges") and b.get("charges")):
                continue
            qa_all.extend(json.loads(a["charges"]))
            qb_all.extend(json.loads(b["charges"]))
        qa_a, qb_a = np.asarray(qa_all, float), np.asarray(qb_all, float)
        if _has_spread(qa_a) and _has_spread(qb_a):
            out["charge_pearson_Lfit_vs_Q"] = float(np.corrcoef(qa_a, qb_a)[0, 1])
            try:
                from scipy.stats import spearmanr

                out["charge_spearman_Lfit_vs_Q"] = float(spearmanr(qa_a, qb_a).statistic)
            except Exception:
                out["charge_spearman_Lfit_vs_Q"] = float("nan")
    return out


def _hessian_stability(eem_rows: List[dict]) -> dict:
    """Constrained-Hessian audit: is each EEM solve a charge-conserving minimum?"""
    out: Dict[str, object] = {}
    for tag in TAGS:
        eigs, unstable = [], []
        for r in eem_rows:
            if r.get("tag") != tag or not r.get("ok"):
                continue
            try:
                ev = float(r.get("hess_min_eig"))
            except (TypeError, ValueError):
                continue
            if not np.isfinite(ev):
                continue
            eigs.append(ev)
            if ev < -1e-8:
                unstable.append({"mid": r["mid"], "eig": ev})
        out[f"n_stable_{tag}"] = len(eigs) - len(unstable)
        out[f"n_unstable_{tag}"] = len(unstable)
        out[f"min_eig_{tag}"] = float(min(eigs)) if eigs else float("nan")
        out[f"unstable_{tag}"] = unstable
    return out


def _dipole_vector_stats(dip_rows: List[dict], tiers: Sequence[str]) -> dict:
    out: Dict[str, object] = {}
    for tag in TAGS:
        vec, cos = [], []
        for r in dip_rows:
            if r.get("tier") not in tiers:
                continue
            try:
                vec.append(float(r[f"vec_abs_{tag}"]))
            except (TypeError, ValueError, KeyError):
                pass
            try:
                c = float(r[f"cos_{tag}"])
                if np.isfinite(c):
                    cos.append(c)
            except (TypeError, ValueError, KeyError):
                pass
        out[f"mae_dipole_vector_{tag}_B2B3"] = float(np.mean(vec)) if vec else float("nan")
        out[f"mean_dipole_cos_{tag}_B2B3"] = float(np.mean(cos)) if cos else float("nan")
        out[f"n_dipole_cos_{tag}_B2B3"] = len(cos)
        out[f"n_antiparallel_{tag}_B2B3"] = int(sum(c < 0 for c in cos))
    return out


def _nocoulomb_charge_mae(eem_rows: List[dict], dft_map: dict, tiers: Sequence[str]) -> dict:
    """Exact no-off-diagonal EEM (Eqs. 19–20) versus Hirshfeld."""
    by = {(r["mid"], r["tag"]): r for r in eem_rows}
    out: Dict[str, float] = {}
    for tag in TAGS:
        mol_mae = []
        for mol in LIBRARY.values():
            if mol.tier not in tiers:
                continue
            rec = dft_map.get(mol.mid, {})
            row = by.get((mol.mid, tag))
            ref = rec.get("hirshfeld")
            if not ref or not (row and row.get("nocoulomb_ok") and row.get("nocoulomb_charges")):
                continue
            h = np.asarray(ref, dtype=float)
            q = np.asarray(json.loads(row["nocoulomb_charges"]), dtype=float)
            mol_mae.append(float(np.mean(np.abs(q - h))))
        out[f"mae_nocoulomb_{tag}"] = float(np.mean(mol_mae)) if mol_mae else float("nan")
    return out


def _bond_polarity(eem_rows: List[dict], dft_map: dict, tiers: Sequence[str]) -> dict:
    """Nearest-neighbor H–X and C–halogen polarity on the criterion set."""
    by = {(r["mid"], r["tag"]): r for r in eem_rows}
    hx_cut = {"O": 1.20, "N": 1.20, "C": 1.20, "S": 1.50, "P": 1.55,
              "F": 1.20, "Cl": 1.45, "Br": 1.60, "I": 1.80}
    cx_cut = {"F": 1.55, "Cl": 1.95, "Br": 2.10, "I": 2.30}
    classes = {
        "O-H": ("O", "H"),
        "N-H": ("N", "H"),
        "C-H": ("C", "H"),
        "S-H": ("S", "H"),
        "P-H": ("P", "H"),
        "H-F": ("H", "F"),
        "H-Cl": ("H", "Cl"),
        "H-Br": ("H", "Br"),
        "H-I": ("H", "I"),
        "C-F": ("C", "F"),
        "C-Cl": ("C", "Cl"),
        "C-Br": ("C", "Br"),
        "C-I": ("C", "I"),
    }
    acc: Dict[str, Dict[str, List[int]]] = {k: {t: [] for t in list(TAGS) + ["hirshfeld"]} for k in classes}
    for mol in LIBRARY.values():
        if mol.tier not in tiers:
            continue
        rec = dft_map.get(mol.mid, {})
        ref = rec.get("hirshfeld")
        xyz = rec.get("coords_ang")
        symbols = rec.get("symbols") or list(mol.symbols)
        if not ref or not xyz:
            continue
        xyz_a = np.asarray(xyz, dtype=float)
        h = np.asarray(ref, dtype=float)
        qs = {}
        for tag in TAGS:
            row = by.get((mol.mid, tag))
            if row and row.get("ok") and row.get("charges"):
                qs[tag] = np.asarray(json.loads(row["charges"]), dtype=float)
        for i, si in enumerate(symbols):
            for j, sj in enumerate(symbols):
                if j <= i:
                    continue
                pair = tuple(sorted((si, sj)))
                rij = float(np.linalg.norm(xyz_a[i] - xyz_a[j]))
                for name, (a, b) in classes.items():
                    if pair != tuple(sorted((a, b))):
                        continue
                    if "H" in (a, b):
                        other = b if a == "H" else a
                        lim = hx_cut.get(other, 1.25)
                    else:
                        halo = b if b != "C" else a
                        lim = cx_cut.get(halo, 1.8)
                    if rij > lim:
                        continue
                    # Sign of the more electronegative partner in the conventional pair.
                    heavy = i if si != "H" else j
                    light = j if si != "H" else i
                    if "H" not in (si, sj):
                        # C–X: halogen should be negative
                        heavy = i if si in ("F", "Cl", "Br", "I") else j
                        light = j if heavy == i else i
                    acc[name]["hirshfeld"].append(int(h[heavy] < h[light]))
                    for tag, q in qs.items():
                        acc[name][tag].append(int(q[heavy] < q[light]))
    out: Dict[str, object] = {}
    for name, store in acc.items():
        n = len(store["hirshfeld"])
        out[f"{name}_n"] = n
        if not n:
            continue
        out[f"{name}_hirshfeld"] = float(np.mean(store["hirshfeld"]))
        for tag in TAGS:
            if store[tag]:
                out[f"{name}_{tag}"] = float(np.mean(store[tag]))
    return out


def _shared_rho_b7(eem_rows: List[dict], dft_map: dict, dip_rows: List[dict]) -> dict:
    """Prospective shared-ρ diatomics: equal landscape χ implies the zero-charge EEM solution."""
    by = {(r["mid"], r["tag"]): r for r in eem_rows}
    dip = {r["mid"]: r for r in dip_rows}
    out: Dict[str, object] = {}
    for mid in ("clf", "ibr"):
        rec: Dict[str, object] = {"mid": mid}
        dft = dft_map.get(mid, {})
        rec["dft_ok"] = bool(dft.get("ok"))
        rec["dft_debye"] = dft.get("dipole_norm_debye", "")
        drow = dip.get(mid, {})
        rec["exp_debye"] = drow.get("exp_debye", "")
        if drow.get("signed_dft") not in ("", None):
            rec["signed_dft"] = drow.get("signed_dft")
        for tag in TAGS:
            row = by.get((mid, tag), {})
            rec[f"ok_{tag}"] = bool(row.get("ok"))
            rec[f"dipole_{tag}"] = row.get("dipole_norm", "")
            if row.get("charges"):
                q = np.asarray(json.loads(row["charges"]), dtype=float)
                rec[f"q0_{tag}"] = float(q[0])
                rec[f"q_abs_{tag}"] = float(np.max(np.abs(q)))
            if drow.get(f"signed_{tag}") not in ("", None):
                rec[f"signed_{tag}"] = drow.get(f"signed_{tag}")
        out[mid] = rec
    return out


def _point_charge_dipole_floor(dft_map: dict, tiers: Sequence[str]) -> dict:
    """Dipole error incurred by the Hirshfeld charges themselves.

    A point-charge model reproducing the reference charges exactly still misses the
    DFT dipole, because the density deformation inside each atomic basin carries
    part of it. This is the floor for any atomic table scored on both.
    """
    err, pc, ref = [], [], []
    for mol in LIBRARY.values():
        if mol.tier not in tiers:
            continue
        rec = dft_map.get(mol.mid, {})
        q, xyz = rec.get("hirshfeld"), rec.get("coords_ang")
        mu = rec.get("dipole_norm_debye")
        if not q or not xyz or mu is None:
            continue
        mu_pc = float(
            np.linalg.norm(np.asarray(q, dtype=float) @ np.asarray(xyz, dtype=float))
            * 4.8032042511
        )
        err.append(abs(mu_pc - float(mu)))
        pc.append(mu_pc)
        ref.append(float(mu))
    if not err:
        return {}
    pc_a, ref_a = np.asarray(pc), np.asarray(ref)
    polar = ref_a > 0.1
    return {
        "mae_dipole_hirshfeld_point_charges_B2B3": float(np.mean(err)),
        "mean_dipole_hirshfeld_point_charges_B2B3": float(pc_a.mean()),
        "mean_dipole_dft_B2B3": float(ref_a.mean()),
        "mean_dipole_recovered_fraction_polar": (
            float(np.mean(pc_a[polar] / ref_a[polar])) if polar.any() else float("nan")
        ),
        "n_dipole_floor": len(err),
    }


BOOTSTRAP_DRAWS = 20000
BOOTSTRAP_SEED = 20260814


def _resampled_charge_stats(charge_rows: List[dict], tiers: Sequence[str]) -> dict:
    """Uncertainty on the criterion-(1) and criterion-(2) statistics.

    Both are ratios of set-level means, so a molecule-level bootstrap gives their
    sampling spread, and the paired per-molecule differences give a distribution-free
    test of direction that does not depend on the window boundary.
    """
    rows = [r for r in charge_rows if r.get("tier") in tiers]
    try:
        p = np.array([float(r["mae_P"]) for r in rows])
        ell = np.array([float(r["mae_L"]) for r in rows])
        q = np.array([float(r["mae_Q"]) for r in rows])
    except (KeyError, TypeError, ValueError):
        return {}
    n = len(rows)
    if n < 3 or not np.isfinite(p).all() or p.mean() <= 0:
        return {}
    rng = np.random.default_rng(BOOTSTRAP_SEED)
    idx = rng.integers(0, n, size=(BOOTSTRAP_DRAWS, n))
    ratio = ell[idx].mean(axis=1) / p[idx].mean(axis=1)
    gap = np.abs(ell[idx].mean(axis=1) - q[idx].mean(axis=1)) / p[idx].mean(axis=1)
    out = {
        "n_molecules_B2B3": n,
        "ratio_LP_charge": float(ell.mean() / p.mean()),
        "ratio_LP_charge_ci95": [
            float(np.percentile(ratio, 2.5)),
            float(np.percentile(ratio, 97.5)),
        ],
        "ratio_LP_charge_p_above_window": float(np.mean(ratio > 0.8)),
        "gap_LQ_charge": float(abs(ell.mean() - q.mean()) / p.mean()),
        "gap_LQ_charge_ci95": [
            float(np.percentile(gap, 2.5)),
            float(np.percentile(gap, 97.5)),
        ],
        "paired_mean_P_minus_L": float((p - ell).mean()),
        "paired_L_better_count": int((p > ell).sum()),
        "bootstrap_draws": BOOTSTRAP_DRAWS,
        "bootstrap_seed": BOOTSTRAP_SEED,
    }
    try:
        from scipy import stats

        out["paired_wilcoxon_p"] = float(stats.wilcoxon(p, ell).pvalue)
    except Exception:
        out["paired_wilcoxon_p"] = float("nan")
    return out


def verdicts(
    charge_rows: List[dict],
    fukui_rows: List[dict],
    dip_rows: List[dict],
    hard_rows: List[dict],
    eem_rows: List[dict],
    dft_map: dict,
    table: dict,
) -> dict:
    """PROTOCOL Sec. F. Numbers are filled only after DFT+EEM exist."""
    poly = ("B2", "B3")
    mae_p = _mean_key(charge_rows, "mae_P", poly)
    mae_l = _mean_key(charge_rows, "mae_L", poly)
    mae_q = _mean_key(charge_rows, "mae_Q", poly)
    mae_lfit = _mean_key(charge_rows, "mae_Lfit", poly)
    # Secondary sensitivity only: the criteria are scored against Hirshfeld.
    mull_rows = charge_mae_vs_dft(eem_rows, dft_map, prefer_hirshfeld=False)
    mae_p_mull = _mean_key(mull_rows, "mae_P", poly)
    mae_l_mull = _mean_key(mull_rows, "mae_L", poly)
    mae_q_mull = _mean_key(mull_rows, "mae_Q", poly)
    mean_abs_q = _mean_abs_charges(eem_rows, dft_map, poly)
    comparable = (
        bool(abs(mae_l - mae_p) / mae_p <= 0.20)
        if _finite(mae_p) and _finite(mae_l) and mae_p > 0
        else None
    )
    dip_p = _dipole_mae(dip_rows, "P", "dft_debye", poly)
    dip_l = _dipole_mae(dip_rows, "L", "dft_debye", poly)
    dip_q = _dipole_mae(dip_rows, "Q", "dft_debye", poly)
    dip_lfit = _dipole_mae(dip_rows, "Lfit", "dft_debye", poly)
    dip_p_exp = _dipole_mae(dip_rows, "P", "exp_debye", poly)
    dip_l_exp = _dipole_mae(dip_rows, "L", "exp_debye", poly)
    dip_q_exp = _dipole_mae(dip_rows, "Q", "exp_debye", poly)
    # Inherited L vs Q is undercontrolled (different scale provenance).
    # Lfit vs Q is the kernel-shape comparison.
    k_charge_inherited = _kernel_id(mae_p, mae_l, mae_q)
    k_dipole_inherited = _kernel_id(dip_p, dip_l, dip_q)
    k_charge = _kernel_id(mae_p, mae_lfit, mae_q)
    k_dipole = _kernel_id(dip_p, dip_lfit, dip_q)
    kernel_id = (
        None if k_charge is None or k_dipole is None else bool(k_charge and k_dipole)
    )

    def _hits(col: str):
        vals = [int(r[col]) for r in fukui_rows if r.get(col) not in ("", None)]
        return {"correct": sum(vals), "n": len(vals)}

    fukui = {k: _hits(k) for k in ("dft_hit", "P_hit", "L_hit", "Q_hit", "Lfit_hit")}
    p_n, l_n = fukui["P_hit"]["correct"], fukui["L_hit"]["correct"]
    rule4 = bool(abs(l_n - p_n) <= 1) if fukui["P_hit"]["n"] and fukui["L_hit"]["n"] else None
    hsab = _hsab_square(eem_rows, dft_map)
    hsab["conventional_bf3"] = "nh3"
    hsab["conventional_bh3"] = "ph3"
    for tag in TAGS:
        hsab[f"matches_conventional_{tag}"] = bool(
            hsab.get(f"bf3_prefers_{tag}") == "nh3"
            and hsab.get(f"bh3_prefers_{tag}") == "ph3"
        )
    hx = _hx_series(dip_rows, table)
    return {
        "mae_charge_P_B2B3": mae_p,
        "mae_charge_L_B2B3": mae_l,
        "mae_charge_Q_B2B3": mae_q,
        "mae_charge_Lfit_B2B3": mae_lfit,
        "mae_charge_vs_mulliken_P_B2B3": mae_p_mull,
        "mae_charge_vs_mulliken_L_B2B3": mae_l_mull,
        "mae_charge_vs_mulliken_Q_B2B3": mae_q_mull,
        "mean_abs_charge_B2B3": mean_abs_q,
        # Post hoc diagnostics: added after the criteria were scored, and reported as
        # context for them rather than as additional criteria.
        "mae_charge_null_B2B3": _null_charge_mae(dft_map, poly),
        "mae_charge_null_by_tier": {
            t: _null_charge_mae(dft_map, (t,)) for t in ("B1", "B2", "B3", "B4", "B5", "B6", "B7")
        },
        "placement_B2B3": _sign_and_pattern(eem_rows, dft_map, poly),
        "mean_charge_by_element_B2B3": _mean_charge_by_element(eem_rows, dft_map, poly),
        "stratified_charge_B2B3": _stratified_charge_mae(eem_rows, dft_map, table, poly),
        "lfit_q_agreement_B2B3": _lfit_q_agreement(eem_rows, table, poly),
        "hessian_stability": _hessian_stability(eem_rows),
        "bond_polarity_B2B3": _bond_polarity(eem_rows, dft_map, poly),
        "bond_polarity_B1B2B3": _bond_polarity(eem_rows, dft_map, ("B1", "B2", "B3")),
        "nocoulomb_charge_B1B2": _nocoulomb_charge_mae(eem_rows, dft_map, ("B1", "B2")),
        "ohno_charge_B1B2": {
            f"mae_ohno_{tag}": _mean_key(charge_rows, f"mae_{tag}", ("B1", "B2"))
            for tag in TAGS
        },
        "shared_rho_B7": _shared_rho_b7(eem_rows, dft_map, dip_rows),
        **_dipole_vector_stats(dip_rows, poly),
        **_point_charge_dipole_floor(dft_map, poly),
        "resampled_charge_stats_B2B3": _resampled_charge_stats(charge_rows, poly),
        "mae_dipole_vs_dft_P_B2B3": dip_p,
        "mae_dipole_vs_dft_L_B2B3": dip_l,
        "mae_dipole_vs_dft_Q_B2B3": dip_q,
        "mae_dipole_vs_dft_Lfit_B2B3": dip_lfit,
        "mae_dipole_vs_exp_P_B2B3": dip_p_exp,
        "mae_dipole_vs_exp_L_B2B3": dip_l_exp,
        "mae_dipole_vs_exp_Q_B2B3": dip_q_exp,
        "mae_eta_arith_L": _hardness_mae(hard_rows, "eta_arith_L"),
        "mae_eta_eem_L": _hardness_mae(hard_rows, "eta_eem_L"),
        "mae_chi_gm_L": _hardness_mae(hard_rows, "chi_gm_L", "chi_dscf"),
        "mae_eta_arith_P": _hardness_mae(hard_rows, "eta_arith_P"),
        "mae_eta_eem_P": _hardness_mae(hard_rows, "eta_eem_P"),
        "mae_eta_arith_Q": _hardness_mae(hard_rows, "eta_arith_Q"),
        "mae_eta_eem_Q": _hardness_mae(hard_rows, "eta_eem_Q"),
        "mae_eta_arith_Lfit": _hardness_mae(hard_rows, "eta_arith_Lfit"),
        "mae_eta_eem_Lfit": _hardness_mae(hard_rows, "eta_eem_Lfit"),
        "mae_eta_arith_P_hl": _hardness_mae(hard_rows, "eta_arith_P", "eta_hl"),
        "mae_eta_arith_L_hl": _hardness_mae(hard_rows, "eta_arith_L", "eta_hl"),
        "mae_eta_arith_Q_hl": _hardness_mae(hard_rows, "eta_arith_Q", "eta_hl"),
        "mae_eta_eem_P_hl": _hardness_mae(hard_rows, "eta_eem_P", "eta_hl"),
        "mae_eta_eem_L_hl": _hardness_mae(hard_rows, "eta_eem_L", "eta_hl"),
        "mae_eta_eem_Q_hl": _hardness_mae(hard_rows, "eta_eem_Q", "eta_hl"),
        "n_hardness_species": sum(1 for r in hard_rows if not r.get("mae_excluded")),
        # Like-for-like: η_mol = Kmol/2 versus η_MB. Raw Kmol vs η_MB is secondary.
        "mae_eta_mol_P": _hardness_mae_scaled(hard_rows, "eta_eem_P", 0.5),
        "mae_eta_mol_L": _hardness_mae_scaled(hard_rows, "eta_eem_L", 0.5),
        "mae_eta_mol_Q": _hardness_mae_scaled(hard_rows, "eta_eem_Q", 0.5),
        "mae_eta_mol_Lfit": _hardness_mae_scaled(hard_rows, "eta_eem_Lfit", 0.5),
        "mae_kmol_vs_2eta_mb_P": _hardness_mae_vs_scaled_ref(hard_rows, "eta_eem_P", 2.0),
        "mae_kmol_vs_2eta_mb_L": _hardness_mae_vs_scaled_ref(hard_rows, "eta_eem_L", 2.0),
        "mae_kmol_vs_2eta_mb_Q": _hardness_mae_vs_scaled_ref(hard_rows, "eta_eem_Q", 2.0),
        "mae_eta_eem_halved_P": _hardness_mae_scaled(hard_rows, "eta_eem_P", 0.5),
        "mae_eta_eem_halved_L": _hardness_mae_scaled(hard_rows, "eta_eem_L", 0.5),
        "mae_eta_eem_halved_Q": _hardness_mae_scaled(hard_rows, "eta_eem_Q", 0.5),
        "mean_eta_mb": _hardness_mean(hard_rows, "eta_dscf"),
        "mean_eta_eem_P": _hardness_mean(hard_rows, "eta_eem_P"),
        "mean_eta_eem_L": _hardness_mean(hard_rows, "eta_eem_L"),
        "mean_eta_eem_Q": _hardness_mean(hard_rows, "eta_eem_Q"),
        "landscape_scale_refits": _refit_scales(table),
        "rule1_L_comparable_to_P": comparable,
        "rule2_L_vs_Q_indistinguishable": kernel_id,
        "rule2_charges": k_charge,
        "rule2_dipoles": k_dipole,
        "rule2_inherited_charges": k_charge_inherited,
        "rule2_inherited_dipoles": k_dipole_inherited,
        "gap_LfitQ_charge": (
            abs(mae_lfit - mae_q) / mae_p
            if _finite(mae_p) and _finite(mae_lfit) and _finite(mae_q) and mae_p > 0
            else float("nan")
        ),
        "gap_LQ_charge_inherited": (
            abs(mae_l - mae_q) / mae_p
            if _finite(mae_p) and _finite(mae_l) and _finite(mae_q) and mae_p > 0
            else float("nan")
        ),
        "fukui_hits": fukui,
        "rule4_L_matches_P_within_one": rule4,
        "hsab_2x2": hsab,
        "rule5_L_matches_P": hsab.get("rule5_L_matches_P"),
        **hx,
    }


def _read_exp_dipoles(path: Path) -> Dict[str, float]:
    if not path.exists():
        return {}
    out: Dict[str, float] = {}
    with path.open() as fh:
        for row in csv.DictReader(fh):
            out[row["name"]] = float(row["dipole_debye"])
            out[row["mid"]] = float(row["dipole_debye"])
    return out


def write_score_tables(data_dir: Path | None = None) -> Path:
    data_dir = Path(data_dir) if data_dir is not None else DATA
    table = load_atomic_table(data_dir / "atomic_chi_eta.csv")
    dft_map = _load_json(data_dir / "dft_properties.json")
    exp = _read_exp_dipoles(data_dir / "experimental_dipoles.csv")
    eem_rows = run_eem_on_library(table, dft_map)
    _write_csv(data_dir / "eem_mol.csv", eem_rows)
    charge_rows = charge_mae_vs_dft(eem_rows, dft_map)
    _write_csv(data_dir / "charge_mae.csv", charge_rows)
    dip_rows = dipole_table(eem_rows, dft_map, exp)
    _write_csv(data_dir / "dipoles.csv", dip_rows)
    fukui_rows = fukui_hits(eem_rows, dft_map)
    _write_csv(data_dir / "fukui.csv", fukui_rows)
    _write_csv(data_dir / "hsab.csv", hsab_table(eem_rows, dft_map))
    hard_rows = hardness_combination(eem_rows, dft_map, table)
    _write_csv(data_dir / "hardness.csv", hard_rows)
    v = verdicts(charge_rows, fukui_rows, dip_rows, hard_rows, eem_rows, dft_map, table)
    (data_dir / "verdicts.json").write_text(json.dumps(v, indent=2, allow_nan=True) + "\n")
    return data_dir / "verdicts.json"


def _write_csv(path: Path, rows: List[dict]) -> None:
    if not rows:
        return
    keys: List[str] = []
    seen = set()
    for rec in rows:
        for k in rec:
            if k not in seen:
                seen.add(k)
                keys.append(k)
    with path.open("w", newline="") as fh:
        w = csv.DictWriter(fh, fieldnames=keys, extrasaction="ignore")
        w.writeheader()
        w.writerows(rows)


==> anc/Molecular_Descriptors_EEM_data_and_code/figures/make_figures.py <==
"""Publication figures for the v9 manuscript. Run from the paper directory."""

from __future__ import annotations

import csv
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np

ROOT = Path(__file__).resolve().parent.parent
DATA = ROOT / "data"
OUT = Path(__file__).resolve().parent

# Muted palette that remains readable in print. Q is purple so it does not
# collapse into the blue P / gray pair.
C_P = "#3d5a80"
C_L = "#c45c26"
C_Q = "#7b2d8e"
C_EXP = "#1b1b1b"
C_DFT = "#5c7a5c"


def _style() -> None:
    plt.rcParams.update(
        {
            "font.family": "serif",
            "font.size": 9,
            "axes.labelsize": 10,
            "axes.titlesize": 10,
            "legend.fontsize": 8,
            "xtick.labelsize": 8,
            "ytick.labelsize": 8,
            "axes.linewidth": 0.8,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )


def fig_atomic_chi() -> None:
    rows = list(csv.DictReader((DATA / "atomic_chi_eta.csv").open()))
    order = ["H", "Li", "B", "C", "N", "O", "F", "Na", "Al", "Si", "P", "S", "Cl", "K", "Br", "I"]
    by = {r["symbol"]: r for r in rows}
    xs = np.arange(len(order))
    chi_p = [float(by[s]["chi_P"]) for s in order]
    chi_l = [float(by[s]["chi_L"]) for s in order]
    chi_q = [float(by[s]["chi_Q"]) for s in order]
    chi_h = float(by["H"]["chi_P"])

    fig, ax = plt.subplots(figsize=(6.8, 3.9))
    w = 0.26
    ax.bar(xs - w, chi_p, w, label="P", color=C_P, edgecolor="none")
    ax.bar(xs, chi_l, w, label="L", color=C_L, edgecolor="none")
    ax.bar(xs + w, chi_q, w, label="Q", color=C_Q, edgecolor="none")
    ax.axhline(chi_h, color="0.25", ls="--", lw=0.9, zorder=1)
    ax.text(
        -0.45,
        chi_h + 0.18,
        r"$\chi(\mathrm{H})=7.176\,\mathrm{eV}$",
        color="0.1",
        ha="left",
        va="bottom",
        fontsize=8.5,
        zorder=5,
    )
    arrow = dict(arrowstyle="->", color="0.15", lw=0.95, shrinkA=3, shrinkB=4)
    ax.annotate(
        r"$\chi_L(\mathrm{O})=\chi_L(\mathrm{S})$",
        xy=(5.0, 7.04),
        xytext=(1.7, 10.85),
        arrowprops=arrow,
        fontsize=8.5,
        color="0.1",
        ha="center",
        zorder=5,
    )
    ax.annotate("", xy=(11.0, 7.04), xytext=(1.7, 10.85), arrowprops=arrow)
    ax.annotate(
        r"$\chi_L(\mathrm{F})=\chi_L(\mathrm{Cl})$",
        xy=(6.0, 7.14),
        xytext=(9.3, 11.45),
        arrowprops=arrow,
        fontsize=8.5,
        color="0.1",
        ha="center",
        zorder=5,
    )
    ax.annotate("", xy=(12.0, 7.14), xytext=(9.3, 11.45), arrowprops=arrow)
    ax.set_xticks(xs)
    ax.set_xticklabels(order)
    ax.set_ylabel(r"Electronegativity $\chi$ (eV)")
    ax.set_ylim(0, 12.3)
    ax.legend(frameon=False, loc="upper left")
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    fig.tight_layout()
    fig.savefig(OUT / "atomic_chi.pdf")
    fig.savefig(OUT / "atomic_chi.png", dpi=200)
    plt.close(fig)


def fig_hx_dipoles() -> None:
    rows = {r["mid"]: r for r in csv.DictReader((DATA / "dipoles.csv").open())}
    mids = ["hf", "hcl", "hbr", "hi"]
    labels = ["HF", "HCl", "HBr", "HI"]
    exp = [float(rows[m]["exp_debye"]) for m in mids]
    dft = [float(rows[m]["dft_debye"]) for m in mids]
    p = [float(rows[m]["eem_P"]) for m in mids]
    ell = [float(rows[m]["eem_L"]) for m in mids]
    q = [float(rows[m]["eem_Q"]) for m in mids]
    xs = np.arange(len(mids))
    w = 0.16

    fig, ax = plt.subplots(figsize=(6.8, 3.4))
    ax.bar(xs - 2 * w, exp, w, label="Exp.", color=C_EXP, edgecolor="none")
    ax.bar(xs - w, dft, w, label="DFT", color=C_DFT, edgecolor="none")
    ax.bar(xs, p, w, label="EEM-P", color=C_P, edgecolor="none")
    ax.bar(xs + w, ell, w, label="EEM-L", color=C_L, edgecolor="none")
    ax.bar(xs + 2 * w, q, w, label="EEM-Q", color=C_Q, edgecolor="none")
    ax.set_xticks(xs)
    ax.set_xticklabels(labels)
    ax.set_ylabel(r"Dipole moment (D)")
    ax.set_ylim(0, 2.55)
    ax.legend(frameon=False, ncol=5, loc="upper right")
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    fig.tight_layout()
    fig.savefig(OUT / "hx_dipoles.pdf")
    fig.savefig(OUT / "hx_dipoles.png", dpi=200)
    plt.close(fig)


def fig_lfit_q_charges() -> None:
    import json

    rows = list(csv.DictReader((DATA / "eem_mol.csv").open()))
    by = {(r["mid"], r["tag"]): r for r in rows}
    mols = {r["mid"]: r["tier"] for r in rows}
    qa, qb = [], []
    for mid, tier in mols.items():
        if tier not in ("B2", "B3"):
            continue
        a, b = by.get((mid, "Lfit")), by.get((mid, "Q"))
        if not (a and b and a.get("charges") and b.get("charges")):
            continue
        qa.extend(json.loads(a["charges"]))
        qb.extend(json.loads(b["charges"]))
    fig, ax = plt.subplots(figsize=(5.2, 5.2))
    ax.plot([-0.8, 0.8], [-0.8, 0.8], color="0.7", lw=0.8, zorder=0)
    ax.scatter(qb, qa, s=12, c=C_L, alpha=0.75, edgecolors="none")
    ax.set_xlabel(r"$q_Q$")
    ax.set_ylabel(r"$q_{\mathrm{L_{fit}}}$")
    ax.set_aspect("equal", adjustable="box")
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    fig.tight_layout()
    fig.savefig(OUT / "lfit_q_charges.pdf")
    fig.savefig(OUT / "lfit_q_charges.png", dpi=200)
    plt.close(fig)


def fig_b7_dipoles() -> None:
    rows = {r["mid"]: r for r in csv.DictReader((DATA / "dipoles.csv").open())}
    mids = ["clf", "ibr"]
    labels = ["ClF", "IBr"]
    exp = [float(rows[m]["exp_debye"]) for m in mids]
    dft = [float(rows[m]["dft_debye"]) for m in mids]
    p = [float(rows[m]["eem_P"]) for m in mids]
    ell = [float(rows[m]["eem_L"]) for m in mids]
    q = [float(rows[m]["eem_Q"]) for m in mids]
    xs = np.arange(len(mids))
    w = 0.16
    fig, ax = plt.subplots(figsize=(5.2, 3.2))
    ax.bar(xs - 2 * w, exp, w, label="Exp.", color=C_EXP, edgecolor="none")
    ax.bar(xs - w, dft, w, label="DFT", color=C_DFT, edgecolor="none")
    ax.bar(xs, p, w, label="EEM-P", color=C_P, edgecolor="none")
    ax.bar(xs + w, ell, w, label="EEM-L", color=C_L, edgecolor="none")
    ax.bar(xs + 2 * w, q, w, label="EEM-Q", color=C_Q, edgecolor="none")
    ax.set_xticks(xs)
    ax.set_xticklabels(labels)
    ax.set_ylabel(r"Dipole moment (D)")
    ax.set_ylim(0, 2.1)
    ax.legend(frameon=False, ncol=3, loc="upper right")
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    fig.tight_layout()
    fig.savefig(OUT / "b7_dipoles.pdf")
    fig.savefig(OUT / "b7_dipoles.png", dpi=200)
    plt.close(fig)


def fig_carrying_dipoles() -> None:
    """The five molecules in which the shared coordinate reaches a dipole.

    HF and HCl carry the F/Cl degeneracy against hydrogen; ClF, IBr and SO2 are
    built entirely from one degeneracy class, so their equalization charges
    vanish and the three geometric tables give exactly zero.
    """
    rows = {r["mid"]: r for r in csv.DictReader((DATA / "dipoles.csv").open())}
    mids = ["hf", "hcl", "clf", "ibr", "so2"]
    labels = ["HF", "HCl", "ClF", "IBr", r"SO$_2$"]
    series = [
        ("Exp.", "exp_debye", C_EXP),
        ("DFT", "dft_debye", C_DFT),
        ("EEM-P", "eem_P", C_P),
        ("EEM-L", "eem_L", C_L),
        ("EEM-Q", "eem_Q", C_Q),
    ]
    xs = np.arange(len(mids))
    w = 0.16
    fig, ax = plt.subplots(figsize=(6.8, 3.4))
    for i, (label, key, colour) in enumerate(series):
        vals = [float(rows[m][key]) for m in mids]
        ax.bar(xs + (i - 2) * w, vals, w, label=label, color=colour, edgecolor="none")
    # Mark the exact zeros so they are not read as missing bars.
    for j, m in enumerate(mids):
        for i, key in ((3, "eem_L"), (4, "eem_Q")):
            if abs(float(rows[m][key])) < 1e-6:
                ax.plot(xs[j] + (i - 2) * w, 0.0, marker="_", ms=7, mew=1.6,
                        color=series[i][2], zorder=3)
    ax.annotate(
        "EEM-L, EEM-Q\nexactly zero",
        xy=(xs[2] + 1.5 * w, 0.03),
        xytext=(xs[2] + 0.42, 1.72),
        fontsize=8,
        ha="left",
        va="bottom",
        arrowprops=dict(arrowstyle="-", lw=0.7, color="0.45",
                        shrinkA=2, shrinkB=2),
        color="0.25",
    )
    ax.set_xticks(xs)
    ax.set_xticklabels(labels)
    ax.set_ylabel(r"Dipole moment (D)")
    ax.set_ylim(0, 2.45)
    ax.legend(frameon=False, ncol=5, loc="upper center", bbox_to_anchor=(0.5, 1.13))
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    fig.tight_layout(rect=(0, 0, 1, 0.94))
    fig.savefig(OUT / "carrying_dipoles.pdf")
    fig.savefig(OUT / "carrying_dipoles.png", dpi=200)
    plt.close(fig)


def fig_toc() -> None:
    """The same comparison drawn to the ACS table-of-contents box, 9 by 3.5 cm.

    Type sizes are set in points against that fixed physical size, so the entry
    stays legible at the size ACS prints it rather than being scaled down from
    the full-width figure.
    """
    rows = {r["mid"]: r for r in csv.DictReader((DATA / "dipoles.csv").open())}
    mids = ["hf", "hcl", "clf", "ibr", "so2"]
    labels = ["HF", "HCl", "ClF", "IBr", r"SO$_2$"]
    series = [
        ("Exp.", "exp_debye", C_EXP),
        ("DFT", "dft_debye", C_DFT),
        ("EEM-P", "eem_P", C_P),
        ("EEM-L", "eem_L", C_L),
        ("EEM-Q", "eem_Q", C_Q),
    ]
    xs = np.arange(len(mids))
    w = 0.16
    fig, ax = plt.subplots(figsize=(3.25, 1.27))  # ACS maximum width, 3.25 in
    for i, (label, key, colour) in enumerate(series):
        vals = [float(rows[m][key]) for m in mids]
        ax.bar(xs + (i - 2) * w, vals, w, label=label, color=colour, edgecolor="none")
    for j, m in enumerate(mids):
        for i, key in ((3, "eem_L"), (4, "eem_Q")):
            if abs(float(rows[m][key])) < 1e-6:
                ax.plot(xs[j] + (i - 2) * w, 0.0, marker="_", ms=4, mew=1.1,
                        color=series[i][2], zorder=3)
    ax.annotate(
        "geometric table:\nexactly zero",
        xy=(xs[2] + 1.5 * w, 0.05),
        xytext=(xs[2] + 0.34, 1.66),
        fontsize=5.5,
        ha="left",
        va="bottom",
        arrowprops=dict(arrowstyle="-", lw=0.5, color="0.45", shrinkA=1, shrinkB=1),
        color="0.25",
    )
    ax.set_xticks(xs)
    ax.set_xticklabels(labels, fontsize=6.5)
    ax.tick_params(axis="y", labelsize=6, length=2, pad=1.5)
    ax.tick_params(axis="x", length=2, pad=1.5)
    ax.set_ylabel("Dipole (D)", fontsize=6.5, labelpad=2)
    ax.set_ylim(0, 2.45)
    ax.set_yticks([0, 1, 2])
    ax.legend(frameon=False, ncol=5, loc="upper center", fontsize=5.5,
              handlelength=1.0, handletextpad=0.4, columnspacing=1.0,
              borderpad=0.0, bbox_to_anchor=(0.5, 1.20))
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    fig.tight_layout(rect=(0, 0, 1, 0.93), pad=0.3)
    fig.savefig(OUT / "toc_graphic.pdf")
    fig.savefig(OUT / "toc_graphic.png", dpi=300)
    # ACS asks for TIF or EPS for the standalone graphic uploaded to Paragon
    # Plus; the PDF above is what the manuscript source embeds. The TIF is
    # flattened onto white, since an alpha channel is not wanted in print.
    tif = OUT / "toc_graphic.tif"
    fig.savefig(tif, dpi=300, pil_kwargs={"compression": "tiff_lzw"})
    from PIL import Image

    with Image.open(tif) as raw:
        rgba = raw.convert("RGBA")
        flat = Image.new("RGB", rgba.size, "white")
        flat.paste(rgba, mask=rgba.split()[3])
        flat.save(tif, dpi=(300, 300), compression="tiff_lzw")
    plt.close(fig)


def fig_organohalide_dipoles() -> None:
    rows = {r["mid"]: r for r in csv.DictReader((DATA / "dipoles.csv").open())}
    mids = ["ch3f", "ch3cl", "ch3br", "ch3i", "phf", "phcl", "phbr", "phi"]
    labels = [
        r"CH$_3$F",
        r"CH$_3$Cl",
        r"CH$_3$Br",
        r"CH$_3$I",
        "PhF",
        "PhCl",
        "PhBr",
        "PhI",
    ]
    exp = [float(rows[m]["exp_debye"]) for m in mids]
    dft = [float(rows[m]["dft_debye"]) for m in mids]
    p = [float(rows[m]["eem_P"]) for m in mids]
    ell = [float(rows[m]["eem_L"]) for m in mids]
    q = [float(rows[m]["eem_Q"]) for m in mids]
    xs = np.arange(len(mids))
    w = 0.16

    fig, ax = plt.subplots(figsize=(6.8, 3.7))
    ax.bar(xs - 2 * w, exp, w, label="Exp.", color=C_EXP, edgecolor="none")
    ax.bar(xs - w, dft, w, label="DFT", color=C_DFT, edgecolor="none")
    ax.bar(xs, p, w, label="EEM-P", color=C_P, edgecolor="none")
    ax.bar(xs + w, ell, w, label="EEM-L", color=C_L, edgecolor="none")
    ax.bar(xs + 2 * w, q, w, label="EEM-Q", color=C_Q, edgecolor="none")
    ax.axvline(3.5, color="0.35", lw=0.85, ls="--", zorder=0)
    ax.text(1.5, 3.55, r"CH$_3$X", ha="center", va="top", fontsize=8.5, color="0.15")
    ax.text(5.5, 3.55, r"PhX", ha="center", va="top", fontsize=8.5, color="0.15")
    ax.set_xticks(xs)
    ax.set_xticklabels(labels, rotation=20, ha="right")
    ax.set_ylabel(r"Dipole moment (D)")
    ax.set_ylim(0, 3.65)
    ax.legend(
        frameon=False,
        ncol=5,
        loc="upper center",
        bbox_to_anchor=(0.5, 1.16),
    )
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    fig.tight_layout(rect=(0, 0, 1, 0.90))
    fig.savefig(OUT / "organohalide_dipoles.pdf")
    fig.savefig(OUT / "organohalide_dipoles.png", dpi=200)
    plt.close(fig)


def fig_charge_mae() -> None:
    labels = ["B1", "B2", "B3", "B2+B3", "B4", "B5", "B6", "B7"]
    p = [0.259, 0.210, 0.248, 0.225, 0.180, 0.202, 1.255, 0.099]
    ell = [0.166, 0.184, 0.163, 0.175, 0.220, 0.168, 0.113, 0.078]
    q = [0.272, 0.204, 0.196, 0.201, 0.223, 0.196, 0.262, 0.078]
    null = [0.245, 0.139, 0.057, 0.106, 0.197, 0.079, 0.598, 0.078]
    xs = np.arange(len(labels))
    w = 0.18

    fig, ax = plt.subplots(figsize=(6.8, 3.4))
    ax.bar(xs - 1.5 * w, p, w, label="EEM-P", color=C_P, edgecolor="none")
    ax.bar(xs - 0.5 * w, ell, w, label="EEM-L", color=C_L, edgecolor="none")
    ax.bar(xs + 0.5 * w, q, w, label="EEM-Q", color=C_Q, edgecolor="none")
    ax.bar(xs + 1.5 * w, null, w, label=r"$q_i=0$", color=C_EXP, edgecolor="none")
    ax.set_xticks(xs)
    ax.set_xticklabels(labels)
    ax.set_ylabel(r"Charge MAE ($e$)")
    ax.set_ylim(0, 1.45)
    ax.legend(frameon=False, ncol=4, loc="upper left")
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    fig.tight_layout()
    fig.savefig(OUT / "charge_mae.pdf")
    fig.savefig(OUT / "charge_mae.png", dpi=200)
    plt.close(fig)


def fig_element_charges() -> None:
    import json

    v = json.loads((DATA / "verdicts.json").read_text())
    by = v["mean_charge_by_element_B2B3"]
    order = ["H", "C", "N", "O", "F", "S", "Cl", "Br", "I"]
    hirsh = [by[s]["hirshfeld"] for s in order]
    p = [by[s]["P"] for s in order]
    ell = [by[s]["L"] for s in order]
    xs = np.arange(len(order))
    w = 0.26

    fig, ax = plt.subplots(figsize=(6.8, 3.4))
    ax.axhline(0.0, color="0.55", lw=0.7)
    ax.bar(xs - w, hirsh, w, label="Hirshfeld", color=C_DFT, edgecolor="none")
    ax.bar(xs, p, w, label="EEM-P", color=C_P, edgecolor="none")
    ax.bar(xs + w, ell, w, label="EEM-L", color=C_L, edgecolor="none")
    ax.set_xticks(xs)
    ax.set_xticklabels(order)
    ax.set_ylabel(r"Mean partial charge ($e$)")
    ax.set_ylim(-0.55, 0.45)
    ax.legend(frameon=False, loc="lower right")
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    fig.tight_layout()
    fig.savefig(OUT / "element_charges.pdf")
    fig.savefig(OUT / "element_charges.png", dpi=200)
    plt.close(fig)


def fig_placement() -> None:
    import json

    v = json.loads((DATA / "verdicts.json").read_text())
    pl = v["placement_B2B3"]
    metrics = [
        "Pearson $r$",
        r"Spearman $\rho$",
        "Balanced sign",
        r"Mean dipole $\cos$",
    ]
    p = [
        pl["mean_within_molecule_r_P"],
        pl["mean_within_molecule_spearman_P"],
        pl["balanced_sign_P"],
        v["mean_dipole_cos_P_B2B3"],
    ]
    ell = [
        pl["mean_within_molecule_r_L"],
        pl["mean_within_molecule_spearman_L"],
        pl["balanced_sign_L"],
        v["mean_dipole_cos_L_B2B3"],
    ]
    q = [
        pl["mean_within_molecule_r_Q"],
        pl["mean_within_molecule_spearman_Q"],
        pl["balanced_sign_Q"],
        v["mean_dipole_cos_Q_B2B3"],
    ]
    xs = np.arange(len(metrics))
    w = 0.24

    fig, ax = plt.subplots(figsize=(6.8, 3.4))
    ax.axhline(0.0, color="0.55", lw=0.7)
    ax.bar(xs - w, p, w, label="EEM-P", color=C_P, edgecolor="none")
    ax.bar(xs, ell, w, label="EEM-L", color=C_L, edgecolor="none")
    ax.bar(xs + w, q, w, label="EEM-Q", color=C_Q, edgecolor="none")
    ax.set_xticks(xs)
    ax.set_xticklabels(metrics)
    ax.set_ylabel("Placement score")
    ax.set_ylim(-1.05, 1.05)
    ax.legend(frameon=False, loc="upper right")
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    fig.tight_layout()
    fig.savefig(OUT / "placement.pdf")
    fig.savefig(OUT / "placement.png", dpi=200)
    plt.close(fig)


def fig_bond_polarity() -> None:
    import json

    v = json.loads((DATA / "verdicts.json").read_text())
    bp = v["bond_polarity_B1B2B3"]
    classes = [
        ("O-H", "O--H", 5),
        ("N-H", "N--H", 5),
        ("C-H", "C--H", 45),
        ("S-H", "S--H", 2),
        ("H-F", "H--F/Cl/Br", None),
        ("C-F", "C--F/Cl/Br", None),
    ]
    # H-F/Cl/Br: average of the three conventional HX contacts (HI inverted under P as well).
    hf = (bp["H-F_hirshfeld"] + bp["H-Cl_hirshfeld"] + bp["H-Br_hirshfeld"]) / 3.0
    pf = (bp["H-F_P"] + bp["H-Cl_P"] + bp["H-Br_P"]) / 3.0
    lf = (bp["H-F_L"] + bp["H-Cl_L"] + bp["H-Br_L"]) / 3.0
    cf = (bp["C-F_hirshfeld"] + bp["C-Cl_hirshfeld"] + bp["C-Br_hirshfeld"]) / 3.0
    cp = (bp["C-F_P"] + bp["C-Cl_P"] + bp["C-Br_P"]) / 3.0
    cl = (bp["C-F_L"] + bp["C-Cl_L"] + bp["C-Br_L"]) / 3.0

    labels = []
    hirsh, p, ell = [], [], []
    for key, lab, n in classes:
        if key == "H-F":
            labels.append(lab + " (3)")
            hirsh.append(hf)
            p.append(pf)
            ell.append(lf)
        elif key == "C-F":
            labels.append(lab + " (6)")
            hirsh.append(cf)
            p.append(cp)
            ell.append(cl)
        else:
            labels.append(f"{lab} ({n})")
            hirsh.append(bp[f"{key}_hirshfeld"])
            p.append(bp[f"{key}_P"])
            ell.append(bp[f"{key}_L"])

    xs = np.arange(len(labels))
    w = 0.26
    fig, ax = plt.subplots(figsize=(6.8, 3.6))
    ax.bar(xs - w, hirsh, w, label="Hirshfeld", color=C_DFT, edgecolor="none")
    ax.bar(xs, p, w, label="EEM-P", color=C_P, edgecolor="none")
    ax.bar(xs + w, ell, w, label="EEM-L", color=C_L, edgecolor="none")
    ax.set_xticks(xs)
    ax.set_xticklabels(labels)
    ax.set_ylabel("Fraction with conventional polarity")
    ax.set_ylim(0, 1.08)
    ax.legend(
        frameon=False,
        loc="upper center",
        ncol=3,
        bbox_to_anchor=(0.5, 1.16),
    )
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    fig.tight_layout(rect=(0, 0, 1, 0.90))
    fig.savefig(OUT / "bond_polarity.pdf")
    fig.savefig(OUT / "bond_polarity.png", dpi=200)
    plt.close(fig)


if __name__ == "__main__":
    _style()
    fig_atomic_chi()
    fig_hx_dipoles()
    fig_organohalide_dipoles()
    fig_charge_mae()
    fig_element_charges()
    fig_placement()
    fig_bond_polarity()
    fig_lfit_q_charges()
    fig_b7_dipoles()
    fig_carrying_dipoles()
    fig_toc()
    for name in (
        "atomic_chi",
        "hx_dipoles",
        "organohalide_dipoles",
        "charge_mae",
        "element_charges",
        "placement",
        "bond_polarity",
        "lfit_q_charges",
        "b7_dipoles",
        "carrying_dipoles",
        "toc_graphic",
    ):
        print(f"wrote {OUT / (name + '.pdf')}")


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/acetone.xyz <==
10
acetone B3LYP/def2-TZVP 
C      0.01922725     0.00001579     0.00000000
O      1.22821362     0.00008425     0.00000000
C     -0.75097678     1.30895466     0.00000000
C     -0.75099662    -1.30893825     0.00000000
H     -0.45691845     1.88863328     0.87718931
H     -0.45691845     1.88863328    -0.87718931
H     -1.83143136     1.17755873     0.00000000
H     -0.45692416    -1.88863285     0.87718950
H     -0.45692416    -1.88863285    -0.87718950
H     -1.83144857    -1.17753357     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/acrolein.xyz <==
8
acrolein B3LYP/def2-TZVP 
C     -0.00469763     0.05806981     0.00000000
C      1.47729717     0.02928640     0.00000000
C      2.20856601     1.14147567     0.00000000
O     -0.67387538     1.06405542    -0.00000000
H     -0.49256148    -0.93740970    -0.00000000
H      1.94315576    -0.95042501     0.00000000
H      1.72718878     2.11194000     0.00000000
H      3.29029255     1.11348234     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/ag_plus.xyz <==
1
Ag+ B3LYP/def2-TZVP scipy-bfgs fallback: a and b must be different
Ag     0.00000000     0.00000000     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/alcl3.xyz <==
4
AlCl3 B3LYP/def2-TZVP 
Al     0.00238356    -0.00001244    -0.00000000
Cl     2.08148992     0.00001651     0.00000000
Cl    -1.03695771     1.80066726    -0.00000000
Cl    -1.03698004    -1.80067506    -0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/aniline.xyz <==
14
aniline B3LYP/def2-TZVP 
C      1.38282451     0.00000000     0.04056013
C      0.66773332     1.20309093     0.02532126
C     -0.71964142     1.19774118    -0.00267334
C     -1.42679095     0.00000000    -0.01709977
C     -0.71964142    -1.19774118    -0.00267334
C      0.66773332    -1.20309093     0.02532126
N      2.77707137     0.00000000     0.00988479
H      1.20628537     2.14408150     0.03146401
H     -1.25196546     2.14107010    -0.01249730
H     -2.50846039     0.00000000    -0.03811777
H     -1.25196546    -2.14107010    -0.01249730
H      1.20628537    -2.14408150     0.03146401
H      3.21763915     0.83599427     0.36030883
H      3.21763915    -0.83599427     0.36030883


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/bf3.xyz <==
4
BF3 B3LYP/def2-TZVP 
B     -0.01101653    -0.00039496    -0.00000000
F      1.30489874     0.00062115    -0.00000000
F     -0.66881448     1.13919706    -0.00000000
F     -0.66968763    -1.13958182    -0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/bh3.xyz <==
4
BH3 B3LYP/def2-TZVP 
B     -0.00002864     0.00000211    -0.00000000
H      1.18939814    -0.00000351    -0.00000000
H     -0.59475053     1.03006818    -0.00000000
H     -0.59474567    -1.03006678     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/ch3br.xyz <==
5
CH3Br B3LYP/def2-TZVP 
C     -0.02498900     0.00224746     0.00000000
Br     1.93321433     0.00050671     0.00000000
H     -0.35321879     1.03575207    -0.00000000
H     -0.35460784    -0.51414261     0.89474298
H     -0.35460784    -0.51414261    -0.89474298


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/ch3cl.xyz <==
5
CH3Cl B3LYP/def2-TZVP 
C     -0.01390891     0.00222986     0.00000000
Cl     1.78083663     0.00050566     0.00000000
H     -0.35494594     1.03313673     0.00000000
H     -0.35646110    -0.51287072     0.89248227
H     -0.35646110    -0.51287072    -0.89248227


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/ch3cn.xyz <==
6
CH3CN B3LYP/def2-TZVP 
C      0.00993716     0.00213830     0.00000000
C      1.46492324     0.00085245     0.00000000
N      2.61442045    -0.00016634     0.00000000
H     -0.36527992     1.02588136     0.00000000
H     -0.36660653    -0.50928011     0.88630806
H     -0.36660653    -0.50928011    -0.88630806


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/ch3f.xyz <==
5
CH3F B3LYP/def2-TZVP 
C     -0.00412842     0.00204745     0.00000000
F      1.38507663     0.00039405     0.00000000
H     -0.35507620     1.03496855     0.00000000
H     -0.35690145    -0.51379386     0.89418499
H     -0.35690145    -0.51379386    -0.89418499


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/ch3i.xyz <==
5
CH3I B3LYP/def2-TZVP 
C     -0.02495457     0.00225814     0.00000000
I      2.13261676     0.00042991    -0.00000000
H     -0.34870597     1.03672268     0.00000000
H     -0.35001120    -0.51458995     0.89562795
H     -0.35001120    -0.51458995    -0.89562795


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/ch3nh2.xyz <==
7
CH3NH2 B3LYP/def2-TZVP 
C      0.01342866     0.01677615     0.02825818
N      1.47436359     0.08906323     0.02426421
H      1.80570856     0.70671066     0.75552876
H      1.87978104    -0.82194452     0.20233588
H     -0.39578889     1.00701207    -0.17904522
H     -0.43473046    -0.34391448     0.96456072
H     -0.31582421    -0.64291926    -0.77636600


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/ch3oh.xyz <==
6
CH3OH B3LYP/def2-TZVP 
C      0.01742801     0.01967217     0.00000000
O      1.43788207    -0.01263715     0.00000000
H      1.76796986     0.89114201     0.00000000
H     -0.38529399     0.51402494     0.89118122
H     -0.38529399     0.51402494    -0.89118122
H     -0.32104759    -1.01555716     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/ch4.xyz <==
5
CH4 B3LYP/def2-TZVP 
C     -0.00000000    -0.00000000     0.00000000
H      0.62886943     0.62886943     0.62886943
H      0.62886943    -0.62886943    -0.62886943
H     -0.62886943     0.62886943    -0.62886943
H     -0.62886943    -0.62886943     0.62886943


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/cl2.xyz <==
2
Cl2 B3LYP/def2-TZVP single-point at optimized geometry
Cl    -0.01278504     0.00000000     0.00000000
Cl     2.00078504     0.00000000     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/clf.xyz <==
2
ClF B3LYP/def2-TZVP 
Cl    -0.00632276    -0.00000000    -0.00000000
F      1.63463027     0.00000000     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/co.xyz <==
2
CO B3LYP/def2-TZVP single-point at optimized geometry
C      0.00179469     0.00000000     0.00000000
O      1.12668096     0.00000000     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/co2.xyz <==
3
CO2 B3LYP/def2-TZVP 
C     -0.00000000    -0.00000000    -0.00000000
O      1.15976460    -0.00000000    -0.00000000
O     -1.15976460     0.00000000    -0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/cyclohexenone.xyz <==
15
2-cyclohexenone B3LYP/def2-TZVP 
C     -0.23528125     0.11966853    -0.19962462
C      1.23317190     0.27215716    -0.18416284
C      2.05672444    -0.76345813     0.01156342
C      1.58519261    -2.17725460     0.17621245
C      0.16881124    -2.37751723    -0.36694842
C     -0.77181570    -1.26864011     0.10905059
O     -0.97174718     1.06380155    -0.40842253
H      1.60660748     1.28046265    -0.31739151
H      3.12734403    -0.58875102     0.06165976
H      1.62543633    -2.43806817     1.24269071
H      2.28642839    -2.85677949    -0.31587170
H      0.20626760    -2.36898093    -1.46054112
H     -0.21662657    -3.35593960    -0.07309083
H     -0.89432809    -1.32431187     1.19820730
H     -1.76751150    -1.35461187    -0.32640670


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/f2.xyz <==
2
F2 B3LYP/def2-TZVP single-point at optimized geometry
F      0.00774060     0.00000000     0.00000000
F      1.40425940     0.00000000     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/f_minus.xyz <==
1
F- B3LYP/def2-TZVP scipy-bfgs fallback: a and b must be different
F      0.00000000     0.00000000     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/h2co.xyz <==
4
H2CO B3LYP/def2-TZVP 
C      0.02152240    -0.00000239     0.00000000
O      1.22039835    -0.00003958     0.00000000
H     -0.56615582     0.93876786    -0.00000000
H     -0.56617584    -0.93877602    -0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/h2o.xyz <==
3
H2O B3LYP/def2-TZVP 
O      0.00085493     0.00121178     0.00000000
H      0.96350815    -0.00525130    -0.00000000
H     -0.24631487     0.93161347     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/h2o2.xyz <==
4
H2O2 B3LYP/def2-TZVP 
O      0.01264775     0.02279762    -0.00295872
O      1.46271631    -0.00549595    -0.02261009
H     -0.14514882     0.97684181     0.03933435
H      1.62028979    -0.39442540    -0.89484209


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/h2o_dimer.xyz <==
6
(H2O)2 B3LYP/def2-TZVP 
O      0.03362560    -0.15559780    -0.00000000
H      0.95852017     0.13350823    -0.00000000
H     -0.48725508     0.65261914     0.00000000
O      2.90645692     0.42476440     0.00000000
H      3.44944876    -0.37008246     0.00000000
H      3.51549341     1.16950795    -0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/h2o_hf.xyz <==
5
H2O···HF B3LYP/def2-TZVP 
O      0.44194052     0.32588914     0.00000000
H     -0.18370357     1.05648847    -0.00000000
H     -0.06510460    -0.49149344     0.00000000
F      3.07495073     0.52822979    -0.00000000
H      2.13603907     0.45610816    -0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/h2s.xyz <==
3
H2S B3LYP/def2-TZVP 
S     -0.00037174    -0.00038319     0.00000000
H      1.34224550    -0.00563173     0.00000000
H     -0.05482805     1.34113939     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/hbr.xyz <==
2
HBr B3LYP/def2-TZVP single-point at optimized geometry
H     -0.00540072     0.00000000     0.00000000
Br     1.41943268     0.00000000     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/hcl.xyz <==
2
HCl B3LYP/def2-TZVP single-point at optimized geometry
H     -0.00352006     0.00000000     0.00000000
Cl     1.27850236     0.00000000     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/hcn.xyz <==
3
HCN B3LYP/def2-TZVP 
H      0.00254934     0.00000000     0.00000000
C      1.06931660    -0.00000000     0.00000000
N      2.21547995    -0.00000000    -0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/hf.xyz <==
2
HF B3LYP/def2-TZVP single-point at optimized geometry
H     -0.00372846     0.00000000     0.00000000
F      0.92077640     0.00000000     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/hf_dimer.xyz <==
4
(HF)2 B3LYP/def2-TZVP 
F      0.11522061     0.13741229     0.00000000
H      1.03300380    -0.02354113     0.00000000
F      2.83881595     0.10628419     0.00000000
H      3.15658594     0.97800732     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/hi.xyz <==
2
HI B3LYP/def2-TZVP 
H     -0.00343964    -0.00000000    -0.00000000
I      1.61202281     0.00000000     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/i_minus.xyz <==
1
I- B3LYP/def2-TZVP scipy-bfgs fallback: a and b must be different
I      0.00000000     0.00000000     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/ibr.xyz <==
2
IBr B3LYP/def2-TZVP 
I     -0.01719344     0.00000000    -0.00000000
Br     2.48298604    -0.00000000     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/kcl.xyz <==
2
KCl B3LYP/def2-TZVP single-point at optimized geometry
K     -0.01654562     0.00000000     0.00000000
Cl     2.68598398     0.00000000     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/licl.xyz <==
2
LiCl B3LYP/def2-TZVP single-point at optimized geometry
Li     0.00301949     0.00000000     0.00000000
Cl     2.02011156     0.00000000     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/lif.xyz <==
2
LiF B3LYP/def2-TZVP single-point at optimized geometry
Li    -0.00062360     0.00000000     0.00000000
F      1.56071108     0.00000000     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/lih.xyz <==
2
LiH B3LYP/def2-TZVP 
Li     0.00210150    -0.00000000    -0.00000000
H      1.59275437     0.00000000     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/n2.xyz <==
2
N2 B3LYP/def2-TZVP single-point at optimized geometry
N      0.00354912     0.00000000     0.00000000
N      1.09445088     0.00000000     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/nacl.xyz <==
2
NaCl B3LYP/def2-TZVP single-point at optimized geometry
Na    -0.00086331     0.00000000     0.00000000
Cl     2.36191123     0.00000000     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/nh3.xyz <==
4
NH3 B3LYP/def2-TZVP 
N      0.00001540     0.00000000     0.06104300
H      0.94285013     0.00000000    -0.31105239
H     -0.47138279     0.81650861    -0.31109721
H     -0.47138279    -0.81650861    -0.31109721


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/nh3_hcl.xyz <==
6
NH3···HCl B3LYP/def2-TZVP 
N     -0.00004480    -0.00000000     0.04925638
H      0.94781266     0.00000000    -0.31081997
H     -0.47393219     0.82084581    -0.31092417
H     -0.47393219    -0.82084581    -0.31092417
Cl     0.00000707     0.00000000     3.14727884
H     -0.00004304     0.00000000     1.80813100


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/no.xyz <==
2
NO B3LYP/def2-TZVP single-point at optimized geometry
N      0.00321920     0.00000000     0.00000000
O      1.14815051     0.00000000     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/ph3.xyz <==
4
PH3 B3LYP/def2-TZVP 
P     -0.00011354     0.00011836     0.51193173
H      1.19221352    -0.00044207    -0.25720876
H     -0.59641385     1.03239008    -0.25752091
H     -0.59602170    -1.03208613    -0.25747317


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/phbr.xyz <==
12
C6H5Br B3LYP/def2-TZVP 
C      1.37274347     0.00000000    -0.00000000
C      0.69297882     1.21039709    -0.00000000
C     -0.69788392     1.20240180    -0.00000000
C     -1.39561497     0.00000000     0.00000000
C     -0.69788392    -1.20240180    -0.00000000
C      0.69297882    -1.21039709    -0.00000000
Br     3.28541267     0.00000000    -0.00000000
H      1.23932632     2.14314456    -0.00000000
H     -1.23357883     2.14327883     0.00000000
H     -2.47787377    -0.00000000     0.00000000
H     -1.23357883    -2.14327883    -0.00000000
H      1.23932632    -2.14314456    -0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/phcl.xyz <==
12
C6H5Cl B3LYP/def2-TZVP 
C      1.37450156     0.00000000     0.00000000
C      0.69266146     1.20996313     0.00000000
C     -0.69753920     1.20236075     0.00000000
C     -1.39570471    -0.00000000     0.00000000
C     -0.69753920    -1.20236075     0.00000000
C      0.69266146    -1.20996313    -0.00000000
Cl     3.12228418     0.00000000     0.00000000
H      1.24342198     2.14032567     0.00000000
H     -1.23341407     2.14307854     0.00000000
H     -2.47793124    -0.00000000     0.00000000
H     -1.23341407    -2.14307854     0.00000000
H      1.24342198    -2.14032567    -0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/phf.xyz <==
12
C6H5F B3LYP/def2-TZVP 
C      1.36183152     0.00000000    -0.00000000
C      0.69546855     1.21282763    -0.00000000
C     -0.69531708     1.20366705    -0.00000000
C     -1.39248218    -0.00000000    -0.00000000
C     -0.69531708    -1.20366705    -0.00000000
C      0.69546855    -1.21282763    -0.00000000
F      2.71327086     0.00000000     0.00000000
H      1.26029873     2.13521014    -0.00000000
H     -1.23343397     2.14295099    -0.00000000
H     -2.47453599    -0.00000000    -0.00000000
H     -1.23343397    -2.14295099    -0.00000000
H      1.26029873    -2.13521014    -0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/phi.xyz <==
12
C6H5I B3LYP/def2-TZVP 
C      1.37898854     0.00000000    -0.00000000
C      0.69444264     1.20951501    -0.00000000
C     -0.69686239     1.20203165    -0.00000000
C     -1.39478757     0.00000000    -0.00000000
C     -0.69686239    -1.20203165     0.00000000
C      0.69444264    -1.20951501    -0.00000000
I      3.49359914     0.00000000    -0.00000000
H      1.23378114     2.14649277    -0.00000000
H     -1.23226647     2.14326678    -0.00000000
H     -2.47716575     0.00000000    -0.00000000
H     -1.23226647    -2.14326678     0.00000000
H      1.23378114    -2.14649277    -0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/pyridine.xyz <==
11
pyridine B3LYP/def2-TZVP 
N      1.38117463    -0.00000000     0.00000000
C      0.68893252     1.13935893     0.00000000
C     -0.70066622     1.19362857     0.00000000
C     -1.40997476    -0.00000000    -0.00000000
C     -0.70066622    -1.19362857    -0.00000000
C      0.68893252    -1.13935893     0.00000000
H      1.27278728     2.05428133     0.00000000
H     -1.20903363     2.14909660     0.00000000
H     -2.49290165    -0.00000000    -0.00000000
H     -1.20903363    -2.14909660    -0.00000000
H      1.27278728    -2.05428133     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/so2.xyz <==
3
SO2 B3LYP/def2-TZVP 
S     -0.00090156    -0.00674317     0.00000000
O      1.43772477    -0.00103229     0.00000000
O     -0.70011678     1.25054900     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/v13_acetaldehyde.xyz <==
7
CH3CHO v13 B8 B3LYP/def2-TZVP
C      0.04478038     0.01305437     0.00000000
O      1.24678998     0.06619268     0.00000000
H     -0.55411764     0.94836007     0.00000000
C     -0.73442996    -1.27843660     0.00000000
H     -0.45969339    -1.86545943     0.87917323
H     -0.45969339    -1.86545943    -0.87917323
H     -1.81024261    -1.10599882     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/v13_acetic.xyz <==
8
CH3COOH v13 B8 B3LYP/def2-TZVP
C      0.07421564    -0.00516478     0.00000000
O      1.27568571     0.05419550     0.00000000
O     -0.70730863     1.10130209    -0.00000000
H     -0.11048707     1.86689326    -0.00000000
C     -0.73085916    -1.27574541     0.00000000
H     -0.45875290    -1.86089158     0.87881741
H     -0.45875290    -1.86089158    -0.87881741
H     -1.80044627    -1.08346891     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/v13_dme.xyz <==
9
CH3OCH3 v13 B8 B3LYP/def2-TZVP
O      0.05579804     0.07650375     0.36218768
C      1.42178973    -0.00042238     0.02174553
C     -0.52133232     1.31720914     0.02237931
H      1.57513193     0.12327161    -1.05887383
H      1.77717563    -0.98602417     0.31954683
H      2.01102839     0.76493072     0.54481130
H     -1.56848444     1.28245836     0.32015593
H     -0.46321507     1.50601295    -1.05814492
H     -0.02844056     2.14763831     0.54584384


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/v13_ethane.xyz <==
8
C2H6 v13 B8 B3LYP/def2-TZVP
C     -0.00533595     0.00000000     0.00010811
C      1.53533595     0.00000000     0.00010811
H     -0.41008779     0.00000000     1.01305466
H     -0.41007807    -0.87724009    -0.50636956
H     -0.41007807     0.87724009    -0.50636956
H      1.94007807    -0.87724009    -0.50636956
H      1.94008779     0.00000000     1.01305466
H      1.94007807     0.87724009    -0.50636956


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/v13_ethanol.xyz <==
9
CH3CH2OH v13 B8 B3LYP/def2-TZVP
C      0.01109469     0.02110239    -0.01324821
C      1.52749016     0.10238313    -0.08226697
O      2.14404075    -1.17077815    -0.25654109
H      1.91303296    -1.72897655     0.49396210
H     -0.31255242    -0.55568324     0.85789271
H     -0.38948923    -0.45847651    -0.90779768
H     -0.42581699     1.01932996     0.07024588
H      1.92278051     0.60260210     0.81107917
H      1.83749569     0.69073601    -0.94721020


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/v13_fluoroethane.xyz <==
8
CH3CH2F v13 B8 B3LYP/def2-TZVP
C     -0.00225673     0.01041642     0.00645078
C      1.52370363     0.00457340     0.00385317
F      2.00483478    -1.13578880    -0.65331743
H     -0.40825422    -0.00341469     1.01812873
H     -0.35897033    -0.88196589    -0.50868748
H     -0.40748231     0.87958689    -0.51206497
H      1.93648078    -0.01961322     1.01383364
H      1.93724099     0.86635812    -0.52279732


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/v13_formamide.xyz <==
6
HCONH2 v13 B8 B3LYP/def2-TZVP
C     -0.02940729    -0.01869178     0.00000000
O      1.17373084    -0.14141625     0.00000000
N     -0.68994158     1.16630235     0.00000000
H     -0.71876125    -0.88345402     0.00000000
H     -1.69371892     1.20520608     0.00000000
H     -0.16408947     2.02544327    -0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/geoms/v13_formic.xyz <==
5
HCOOH v13 B8 B3LYP/def2-TZVP
C     -0.05928669     0.01840145    -0.00000000
O      1.13247548    -0.09040429     0.00000000
O     -0.73090114     1.18268316     0.00000000
H     -0.07693944     1.90174268     0.00000000
H     -0.77152552    -0.81666283     0.00000000


==> anc/Molecular_Descriptors_EEM_data_and_code/requirements.txt <==
# Python 3.11. Pin to Paper 1 where possible.
numpy>=1.26
scipy>=1.11
pyscf==2.7.0
geometric==1.1

# Needed only to redraw the figures and to run the test suite; the scoring,
# the statistics and the released data files do not depend on either.
matplotlib>=3.8
pytest>=8.0


==> anc/Molecular_Descriptors_EEM_data_and_code/scripts/_refstats.py <==
#!/usr/bin/env python3
"""Recompute the derived statistics quoted in the manuscript from the released data files.

Writes data/derived_stats.json and data/b8_eem_charges.json, and prints every
number quoted in the manuscript beside the value recomputed here, so that each
claim can be checked independently of the scripts that produced the originals.

    python3 scripts/_refstats.py
"""
from __future__ import annotations

import json
import math
import sys
from pathlib import Path

import numpy as np
from scipy import stats

ROOT = Path(__file__).resolve().parent.parent
sys.path.insert(0, str(ROOT))

from descriptor_eem.atomic_tables import load_atomic_table  # noqa: E402
from descriptor_eem.eem import solve_eem  # noqa: E402
from descriptor_eem.landscape import PHI, period_info  # noqa: E402
from descriptor_eem.molecules import LIBRARY  # noqa: E402

DATA = ROOT / "data"
TABLES = ("P", "L", "Lfit", "Q")
BOOT_DRAWS = 100_000
BOOT_STREAMS = 24
SEED = 20260814

# Bases reported individually in the Supporting Information, and the resolution
# of the scan used to locate the minimum and the extremes of the interval.
SWEEP_BASES = (1.05, 1.1, 1.25, 1.5, PHI, 1.75, 2.0, 2.5, 3.0, 3.5, 4.0, 5.0, 6.0, 8.0, 10.0)
SWEEP_STEP = 0.05


def load_inputs():
    dft = json.loads((DATA / "dft_properties.json").read_text())
    atomic = load_atomic_table()
    return dft, atomic


def chi_eta(atomic, symbols, table):
    key_chi = "chi_P" if table == "P" else f"chi_{table}"
    key_eta = "eta_P" if table == "P" else f"eta_{table}"
    chi = np.array([atomic[s][key_chi] for s in symbols])
    eta = np.array([atomic[s][key_eta] for s in symbols])
    return chi, eta


def eem_charges(atomic, rec, table, chi_override=None):
    symbols = rec["symbols"]
    coords = np.asarray(rec["coords_ang"], dtype=float)
    chi, eta = chi_eta(atomic, symbols, table)
    if chi_override is not None:
        chi = np.array([chi_override.get(s, c) for s, c in zip(symbols, chi)])
    q_tot = float(LIBRARY[rec["mid"]].charge) if rec["mid"] in LIBRARY else 0.0
    res = solve_eem(chi, eta, coords, q_tot=q_tot)
    return res


def two_stage(errors_by_molecule):
    return float(np.mean([np.mean(e) for e in errors_by_molecule]))


def _through_origin(x, y):
    x = np.asarray(x, dtype=float)
    y = np.asarray(y, dtype=float)
    return float(np.dot(x, y) / np.dot(x, x))


def base_table(atomic, base):
    """The geometric table with J(rho) = cosh(rho ln b) - 1 in place of the
    golden-ratio kernel, calibrated by the through-origin protocol that Lfit
    and Q already share. b = phi reproduces Lfit exactly, so the sweep is a
    continuous extension of the two-kernel comparison rather than a new model.
    Atoms outside the construction keep their spectroscopic values."""
    ln_b = math.log(base)
    geo = [r for r in atomic.values() if r["landscape"]]

    def kernels(z):
        _period, lp, d, _g = period_info(z)
        j = lambda x: math.cosh(x * ln_b) - 1.0  # noqa: E731
        d_plus = j((d + 1) / lp) - j(d / lp)
        d_minus = j(1.0) - j(d / lp)
        return 0.5 * (d_plus + d_minus), d_minus

    ks = {r["symbol"]: kernels(r["Z"]) for r in geo}
    c_chi = _through_origin([ks[r["symbol"]][0] for r in geo], [r["chi_P"] for r in geo])
    c_eta = {}
    for p in sorted({r["period"] for r in geo}):
        sub = [r for r in geo if r["period"] == p]
        c_eta[p] = _through_origin(
            [ks[r["symbol"]][1] for r in sub], [r["eta_P"] for r in sub]
        )
    chi, eta = {}, {}
    for r in atomic.values():
        s = r["symbol"]
        if r["landscape"]:
            chi[s], eta[s] = c_chi * ks[s][0], c_eta[r["period"]] * ks[s][1]
        else:
            chi[s], eta[s] = r["chi_P"], r["eta_P"]
    return chi, eta


def boot_ci(values, rng, stat=np.mean, draws=BOOT_DRAWS):
    values = np.asarray(values, dtype=float)
    n = values.size
    idx = rng.integers(0, n, size=(draws, n))
    draws_stat = stat(values[idx], axis=1)
    return float(np.percentile(draws_stat, 2.5)), float(np.percentile(draws_stat, 97.5))


def main():
    dft, atomic = load_inputs()
    rng = np.random.default_rng(SEED)
    tier_of = {mid: m.tier for mid, m in LIBRARY.items()}
    out = {}
    report = []

    def check(label, quoted, computed, tol=None):
        tol = tol if tol is not None else 0.5 * 10 ** -_decimals(quoted)
        ok = abs(quoted - computed) <= tol
        report.append((label, quoted, computed, ok))
        return ok

    def _decimals(x):
        s = f"{x!r}"
        return len(s.split(".")[1]) if "." in s else 0

    # ---- per-molecule EEM charges and errors -------------------------------
    per_mol = {}
    for mid, rec in dft.items():
        rec = dict(rec, mid=mid)
        if not rec.get("ok"):
            continue
        hirsh = np.asarray(rec["hirshfeld"], dtype=float)
        mull = np.asarray(rec["mulliken"], dtype=float)
        entry = {"tier": tier_of.get(mid, "?"), "hirshfeld": hirsh, "mulliken": mull}
        for table in TABLES:
            res = eem_charges(atomic, rec, table)
            entry[table] = np.asarray(res.charges, dtype=float)
        per_mol[mid] = entry

    b2b3 = [m for m, e in per_mol.items() if e["tier"] in ("B2", "B3")]
    b2b3.sort()

    # Cross-check against the frozen charge file before anything is derived.
    frozen = {}
    for line in (DATA / "eem_mol.csv").read_text().splitlines()[1:]:
        pass  # charges are quoted lists; parsed below with csv
    import csv

    with (DATA / "eem_mol.csv").open() as fh:
        for row in csv.DictReader(fh):
            if row["ok"] != "1":
                continue
            frozen[(row["mid"], row["tag"])] = np.array(json.loads(row["charges"]))
    max_dev = 0.0
    for mid, entry in per_mol.items():
        for table in TABLES:
            key = (mid, table)
            if key in frozen:
                max_dev = max(max_dev, float(np.max(np.abs(frozen[key] - entry[table]))))
    out["max_deviation_from_released_charges_e"] = max_dev

    # ---- rule (1): every table against the zero-charge model ---------------
    # Where the equalization charges vanish identically (SO2 under the three
    # geometric tables) the table and the null model are the same prediction,
    # so the difference is an exact tie and is not counted as a loss. The
    # solver leaves it at ~1e-16 rather than at zero.
    null_err = np.array([np.mean(np.abs(per_mol[m]["hirshfeld"])) for m in b2b3])
    null_block = {}
    for table in TABLES:
        err = np.array(
            [np.mean(np.abs(per_mol[m][table] - per_mol[m]["hirshfeld"])) for m in b2b3]
        )
        excess = err - null_err
        excess = np.where(np.abs(excess) < 1e-12, 0.0, excess)
        lo, hi = boot_ci(excess, rng)
        w = stats.wilcoxon(excess, np.zeros_like(excess), alternative="greater")
        sign_p = stats.binomtest(int(np.sum(excess > 0)), len(excess), 0.5, "greater").pvalue
        null_block[table] = {
            "mae_e": float(np.mean(err)),
            "excess_e": float(np.mean(excess)),
            "ci95_e": [lo, hi],
            "wilcoxon_p_greater": float(w.pvalue),
            "sign_test_p": float(sign_p),
            "n_worse_than_null": int(np.sum(excess > 0)),
            "n_molecules": len(excess),
        }
    out["null_comparison_B2B3"] = null_block
    out["null_mae_B2B3_e"] = float(np.mean(null_err))

    # ---- window (A): the P/L comparison ------------------------------------
    err_p = np.array([np.mean(np.abs(per_mol[m]["P"] - per_mol[m]["hirshfeld"])) for m in b2b3])
    err_l = np.array([np.mean(np.abs(per_mol[m]["L"] - per_mol[m]["hirshfeld"])) for m in b2b3])
    paired = err_p - err_l
    lo, hi = boot_ci(paired, rng)
    idx = rng.integers(0, len(b2b3), size=(BOOT_DRAWS, len(b2b3)))
    ratios = err_l[idx].mean(axis=1) / err_p[idx].mean(axis=1)
    out["PL_comparison_B2B3"] = {
        "ratio": float(np.mean(err_l) / np.mean(err_p)),
        "ratio_ci95": [float(np.percentile(ratios, 2.5)), float(np.percentile(ratios, 97.5))],
        "fraction_inside_equivalence_window": float(np.mean((ratios >= 0.8) & (ratios <= 1.2))),
        "paired_mean_P_minus_L_e": float(np.mean(paired)),
        "paired_ci95_e": [lo, hi],
        "wilcoxon_p": float(stats.wilcoxon(err_p, err_l).pvalue),
        "n_L_closer": int(np.sum(err_l < err_p)),
    }

    # A percentile bootstrap endpoint is itself a random variable, so the
    # interval quoted in the manuscript (taken from data/verdicts.json) and the
    # one recomputed here differ in the third decimal. Repeating the resampling
    # over independent streams bounds that scatter and shows that neither
    # endpoint crosses 0.8 or unity, which is what the verdict depends on.
    ends = []
    for stream in range(BOOT_STREAMS):
        r = np.random.default_rng(SEED + 1 + stream)
        j = r.integers(0, len(b2b3), size=(BOOT_DRAWS, len(b2b3)))
        rr = err_l[j].mean(axis=1) / err_p[j].mean(axis=1)
        ends.append((float(np.percentile(rr, 2.5)), float(np.percentile(rr, 97.5))))
    los = [e[0] for e in ends]
    his = [e[1] for e in ends]
    out["PL_ratio_bootstrap_stability"] = {
        "n_streams": BOOT_STREAMS,
        "draws_per_stream": BOOT_DRAWS,
        "lower_endpoint_range": [min(los), max(los)],
        "upper_endpoint_range": [min(his), max(his)],
        "every_interval_covers_0.8": bool(all(lo_ <= 0.8 <= hi_ for lo_, hi_ in ends)),
        "every_interval_covers_unity": bool(all(lo_ <= 1.0 <= hi_ for lo_, hi_ in ends)),
    }

    # ---- the small sets ----------------------------------------------------
    small = {}
    for tier in ("B4", "B5"):
        mids = sorted(m for m, e in per_mol.items() if e["tier"] == tier)
        ep = np.array([np.mean(np.abs(per_mol[m]["P"] - per_mol[m]["hirshfeld"])) for m in mids])
        el = np.array([np.mean(np.abs(per_mol[m]["L"] - per_mol[m]["hirshfeld"])) for m in mids])
        small[tier] = {
            "molecules": mids,
            "mae_P_e": float(np.mean(ep)),
            "mae_L_e": float(np.mean(el)),
            "per_molecule_P_e": [float(v) for v in ep],
            "wilcoxon_p": float(stats.wilcoxon(ep, el).pvalue),
        }
    # B5 as the old listing implied, with the two carbonyls added back.
    mids = sorted(m for m, e in per_mol.items() if e["tier"] == "B5") + ["h2co", "co2"]
    ep = np.array([np.mean(np.abs(per_mol[m]["P"] - per_mol[m]["hirshfeld"])) for m in mids])
    el = np.array([np.mean(np.abs(per_mol[m]["L"] - per_mol[m]["hirshfeld"])) for m in mids])
    small["B5_with_carbonyls"] = {
        "molecules": mids,
        "mae_P_e": float(np.mean(ep)),
        "mae_L_e": float(np.mean(el)),
    }
    b6 = sorted(m for m, e in per_mol.items() if e["tier"] == "B6")
    small["B6"] = {
        m: float(np.mean(np.abs(per_mol[m]["P"] - per_mol[m]["hirshfeld"]))) for m in b6
    }
    out["small_sets"] = small

    # ---- how much of the charge comparison tests the coordinate ------------
    def atom_weighted(table, keep):
        num, den = 0.0, 0
        for m in b2b3:
            e = per_mol[m]
            mask = np.array([keep(s) for s in dft[m]["symbols"]])
            num += float(np.sum(np.abs(e[table] - e["hirshfeld"])[mask]))
            den += int(mask.sum())
        return num / den, den

    all_p, n_all = atom_weighted("P", lambda s: True)
    all_l, _ = atom_weighted("L", lambda s: True)
    heavy_p, n_heavy = atom_weighted("P", lambda s: s != "H")
    heavy_l, _ = atom_weighted("L", lambda s: s != "H")
    out["hydrogen_share_B2B3"] = {
        "n_atoms": n_all,
        "n_hydrogen": n_all - n_heavy,
        "n_without_hydrogen": n_heavy,
        "atom_mae_all_P_e": all_p,
        "atom_mae_all_L_e": all_l,
        "ratio_all": all_l / all_p,
        "atom_mae_no_H_P_e": heavy_p,
        "atom_mae_no_H_L_e": heavy_l,
        "ratio_no_H": heavy_l / heavy_p,
    }

    # ---- the Coulomb coupling removed (Eq. for the isolated-atom limit) ----
    def nocoulomb_charges(rec, table):
        symbols = rec["symbols"]
        chi, eta = chi_eta(atomic, symbols, table)
        q_tot = float(LIBRARY[rec["mid"]].charge) if rec["mid"] in LIBRARY else 0.0
        inv = 1.0 / (2.0 * eta)
        chi_star = (q_tot + float(np.sum(chi * inv))) / float(np.sum(inv))
        return (chi_star - chi) * inv

    noc = {}
    for table in TABLES:
        errs = []
        for m in b2b3:
            rec = dict(dft[m], mid=m)
            q = nocoulomb_charges(rec, table)
            errs.append(np.mean(np.abs(q - per_mol[m]["hirshfeld"])))
        noc[table] = float(np.mean(errs))
    noc["ratio_L_over_P"] = noc["L"] / noc["P"]
    out["no_coulomb_B2B3_e"] = noc

    # ---- molecular hardness against the frontier-orbital index -------------
    import csv as _csv

    hard_rows = list(_csv.DictReader((DATA / "hardness.csv").open()))
    scored = [r for r in hard_rows if r["mae_excluded"] in ("0", "False", "")]
    hl = {}
    for table in TABLES:
        pairs = [
            (0.5 * float(r[f"eta_eem_{table}"]), float(r["eta_hl"]))
            for r in scored
            if r.get(f"eta_eem_{table}") not in (None, "") and r.get("eta_hl") not in (None, "")
        ]
        hl[table] = {
            "n": len(pairs),
            "mae_eta_mol_vs_eta_hl_eV": float(np.mean([abs(a - b) for a, b in pairs])),
        }
    out["eta_mol_vs_eta_hl"] = hl

    # ---- the period-resolved electronegativity diagnostic ------------------
    geo = [r for r in atomic.values() if r["landscape"]]
    c_chi_p = {}
    for p in sorted({r["period"] for r in geo}):
        sub = [r for r in geo if r["period"] == p]
        x = np.array([r["chi_struct_L"] for r in sub])
        y = np.array([r["chi_P"] for r in sub])
        c_chi_p[p] = float(np.dot(x, y) / np.dot(x, x))
    repaired_chi = {
        r["symbol"]: c_chi_p[r["period"]] * r["chi_struct_L"] for r in geo
    }
    pairs = [("F", "Cl"), ("O", "S"), ("Br", "I"), ("N", "P"), ("C", "Si"), ("B", "Al"), ("Li", "Na")]
    splits = {
        f"{a},{b}": {
            "chi_L_both_eV": atomic[a]["chi_L"],
            "repaired_first_eV": repaired_chi[a],
            "repaired_second_eV": repaired_chi[b],
            "split_eV": abs(repaired_chi[a] - repaired_chi[b]),
        }
        for a, b in pairs
    }
    rep_err = []
    for m in b2b3:
        rec = dict(dft[m], mid=m)
        res = eem_charges(atomic, rec, "L", chi_override=repaired_chi)
        rep_err.append(np.mean(np.abs(res.charges - per_mol[m]["hirshfeld"])))

    def polar_contacts(mid, heavy_elements):
        """Each hydrogen paired with its nearest heavy atom, kept if that atom
        is one of the elements asked for. This is the heavy-atom-to-hydrogen
        contact the manuscript scores, so the C--H bonds of methanol and
        methylamine, which every table inverts, do not enter."""
        syms = dft[mid]["symbols"]
        coords = np.asarray(dft[mid]["coords_ang"], dtype=float)
        pairs = []
        for i, s in enumerate(syms):
            if s != "H":
                continue
            heavy = [
                (float(np.linalg.norm(coords[i] - coords[j])), j)
                for j, t in enumerate(syms)
                if t != "H"
            ]
            if not heavy:
                continue
            _, j = min(heavy)
            if syms[j] in heavy_elements:
                pairs.append((j, i))
        return pairs

    def polarity_hits(mids, heavy_elements, table="L", chi_override=None, reference=False):
        hits = 0
        for m in mids:
            pairs = polar_contacts(m, heavy_elements)
            if not pairs:
                continue
            if reference:
                q = np.asarray(dft[m]["hirshfeld"], dtype=float)
            else:
                rec = dict(dft[m], mid=m)
                q = eem_charges(atomic, rec, table, chi_override=chi_override).charges
            if all(q[j] < q[i] for j, i in pairs):
                hits += 1
        return hits

    hydrides = ["h2o", "nh3", "ch3oh", "ch3nh2", "h2o2"]
    hx = ["hf", "hcl", "hbr", "hi"]
    halogens = {"F", "Cl", "Br", "I"}
    out["period_resolved_chi_repair"] = {
        "C_chi_per_period_eV": {str(k): v for k, v in c_chi_p.items()},
        "n_atoms_per_period": {
            str(p): sum(1 for r in geo if r["period"] == p) for p in sorted(c_chi_p)
        },
        "degenerate_pairs": splits,
        "charge_mae_B2B3_e": float(np.mean(rep_err)),
        "polarity_hydrides_n": len(hydrides),
        "polarity_hydrides_repaired": polarity_hits(hydrides, {"O", "N"}, chi_override=repaired_chi),
        "polarity_hydrides_published": polarity_hits(hydrides, {"O", "N"}),
        "polarity_hydrides_spectroscopic": polarity_hits(hydrides, {"O", "N"}, table="P"),
        "polarity_hydrides_reference": polarity_hits(hydrides, {"O", "N"}, reference=True),
        "polarity_hx_n": len(hx),
        "polarity_hx_repaired": polarity_hits(hx, halogens, chi_override=repaired_chi),
        "polarity_hx_published": polarity_hits(hx, halogens),
        "polarity_hx_spectroscopic": polarity_hits(hx, halogens, table="P"),
    }

    # ---- the kernel base swept continuously --------------------------------
    # Comparing the golden-ratio kernel with a quadratic tests two points. This
    # sweeps the base of the hyperbolic kernel instead, so the question of
    # whether the molecules identify a preferred base is answered on a
    # continuum. No new density-functional calculation is involved: the
    # geometries and the Hirshfeld reference are unchanged.
    def sweep_mae(base):
        chi_b, eta_b = base_table(atomic, base)
        errs = []
        for m in b2b3:
            rec = dft[m]
            syms = rec["symbols"]
            q_tot = float(LIBRARY[m].charge) if m in LIBRARY else 0.0
            res = solve_eem(
                np.array([chi_b[s] for s in syms]),
                np.array([eta_b[s] for s in syms]),
                np.asarray(rec["coords_ang"], dtype=float),
                q_tot=q_tot,
            )
            errs.append(np.mean(np.abs(res.charges - per_mol[m]["hirshfeld"])))
        return float(np.mean(errs))

    fine = np.arange(SWEEP_BASES[0], SWEEP_BASES[-1] + 1e-9, SWEEP_STEP)
    fine_mae = [sweep_mae(float(b)) for b in fine]
    i_min = int(np.argmin(fine_mae))
    mae_lfit = float(
        np.mean([np.mean(np.abs(per_mol[m]["Lfit"] - per_mol[m]["hirshfeld"])) for m in b2b3])
    )
    out["kernel_base_sweep_B2B3"] = {
        "reported_bases": {f"{b:.6g}": sweep_mae(b) for b in SWEEP_BASES},
        "phi": PHI,
        "mae_at_phi_e": sweep_mae(PHI),
        "mae_Lfit_e": mae_lfit,
        # b = phi must reproduce Lfit; if it does not, the sweep is calibrated
        # differently from the table it is meant to extend.
        "phi_reproduces_Lfit": bool(abs(sweep_mae(PHI) - mae_lfit) < 1e-9),
        "scan_step": SWEEP_STEP,
        "min_mae_e": fine_mae[i_min],
        "argmin_base": float(fine[i_min]),
        "range_e": [min(fine_mae), max(fine_mae)],
    }

    # ---- set B8 -------------------------------------------------------------
    b8 = json.loads((DATA / "v13_b8.json").read_text())["molecules"]
    b8_out = {}
    diffs, err_l8, err_p8, err_l8m, err_p8m = [], [], [], [], []
    err_rep8, null8 = [], []
    for name, rec in b8.items():
        rec = dict(rec, mid=name)
        hirsh = np.asarray(rec["hirshfeld"], dtype=float)
        mull = np.asarray(rec["mulliken"], dtype=float)
        charges = {}
        for table in TABLES:
            charges[table] = np.asarray(eem_charges(atomic, rec, table).charges, dtype=float)
        charges["repaired"] = np.asarray(
            eem_charges(atomic, rec, "L", chi_override=repaired_chi).charges, dtype=float
        )
        b8_out[name] = {
            "symbols": rec["symbols"],
            "hirshfeld": [float(v) for v in hirsh],
            **{t: [float(v) for v in charges[t]] for t in (*TABLES, "repaired")},
        }
        diffs.append(np.mean(np.abs(charges["Lfit"] - charges["Q"])))
        err_l8.append(np.mean(np.abs(charges["L"] - hirsh)))
        err_p8.append(np.mean(np.abs(charges["P"] - hirsh)))
        err_l8m.append(np.mean(np.abs(charges["L"] - mull)))
        err_p8m.append(np.mean(np.abs(charges["P"] - mull)))
        err_rep8.append(np.mean(np.abs(charges["repaired"] - hirsh)))
        null8.append(np.mean(np.abs(hirsh)))

    # B8 played no part in fitting the period-resolved constants, which are set
    # on atomic data alone, so it is an additional molecular check on the repair.
    contacts = []
    for name, rec in b8.items():
        rec = dict(rec, mid=name)
        syms = rec["symbols"]
        xyz = np.asarray(rec["coords_ang"], dtype=float)
        hirsh = np.asarray(rec["hirshfeld"], dtype=float)
        for i, s in enumerate(syms):
            if s != "H":
                continue
            heavy = [
                (float(np.linalg.norm(xyz[i] - xyz[j])), j)
                for j, t in enumerate(syms)
                if t != "H"
            ]
            if not heavy:
                continue
            _, j = min(heavy)
            if syms[j] not in ("O", "N"):
                continue
            q_rep = np.asarray(b8_out[name]["repaired"], dtype=float)
            q_pub = np.asarray(b8_out[name]["L"], dtype=float)
            q_spec = np.asarray(b8_out[name]["P"], dtype=float)
            # Two distinct tests. The relative one asks whether the heavy atom
            # is the more negative of the pair; the sign one asks whether the
            # hydrogen charge is positive, which is the claim made in the text.
            contacts.append(
                {
                    "molecule": name,
                    "contact": f"{syms[j]}-H",
                    "polarity_repaired_ok": bool(q_rep[j] < q_rep[i]),
                    "polarity_published_ok": bool(q_pub[j] < q_pub[i]),
                    "polarity_spectroscopic_ok": bool(q_spec[j] < q_spec[i]),
                    "polarity_hirshfeld_ok": bool(hirsh[j] < hirsh[i]),
                    "qH_hirshfeld_e": float(hirsh[i]),
                    "qH_repaired_e": float(q_rep[i]),
                    "qH_published_e": float(q_pub[i]),
                    "qH_spectroscopic_e": float(q_spec[i]),
                    "qH_positive_repaired": bool(q_rep[i] > 0.0),
                    "qH_positive_published": bool(q_pub[i] > 0.0),
                    "qH_positive_spectroscopic": bool(q_spec[i] > 0.0),
                    "qH_positive_hirshfeld": bool(hirsh[i] > 0.0),
                }
            )
    out["B8"] = {
        "lfit_q_mean_abs_difference_e": float(np.mean(diffs)),
        "mae_L_e": float(np.mean(err_l8)),
        "mae_P_e": float(np.mean(err_p8)),
        "mae_repaired_e": float(np.mean(err_rep8)),
        "mae_null_e": float(np.mean(null8)),
        "ratio_L_over_P_mulliken": float(np.mean(err_l8m) / np.mean(err_p8m)),
        "polar_contacts": contacts,
        "n_contacts": len(contacts),
        "n_polarity_repaired_ok": sum(c["polarity_repaired_ok"] for c in contacts),
        "n_polarity_published_ok": sum(c["polarity_published_ok"] for c in contacts),
        "n_polarity_spectroscopic_ok": sum(c["polarity_spectroscopic_ok"] for c in contacts),
        "n_qH_positive_repaired": sum(c["qH_positive_repaired"] for c in contacts),
        "n_qH_positive_published": sum(c["qH_positive_published"] for c in contacts),
        "n_qH_positive_spectroscopic": sum(c["qH_positive_spectroscopic"] for c in contacts),
        "n_qH_positive_hirshfeld": sum(c["qH_positive_hirshfeld"] for c in contacts),
    }
    (DATA / "b8_eem_charges.json").write_text(json.dumps(b8_out, indent=2) + "\n")

    (DATA / "derived_stats.json").write_text(json.dumps(out, indent=2) + "\n")

    # ---- printed comparison against the manuscript -------------------------
    q = out
    print(f"max |q_recomputed - q_released| = {max_dev:.2e} e")
    print("\nnull-model comparison on B2+B3 (manuscript: Table S7)")
    for table in TABLES:
        b = q["null_comparison_B2B3"][table]
        print(
            f"  {table:5s} MAE {b['mae_e']:.4f}  excess {b['excess_e']:+.4f} "
            f"[{b['ci95_e'][0]:+.3f},{b['ci95_e'][1]:+.3f}]  "
            f"p={b['wilcoxon_p_greater']:.2g}  worse {b['n_worse_than_null']}/{b['n_molecules']}"
        )
    print(f"  null MAE {q['null_mae_B2B3_e']:.4f}")
    a = q["PL_comparison_B2B3"]
    print(
        f"\ncriterion (A): ratio {a['ratio']:.4f} CI "
        f"[{a['ratio_ci95'][0]:.4f}, {a['ratio_ci95'][1]:.4f}], "
        f"inside the equivalence interval in "
        f"{a['fraction_inside_equivalence_window']:.3f} of draws;\n"
        f"  paired P-L {a['paired_mean_P_minus_L_e']:+.4f} CI "
        f"[{a['paired_ci95_e'][0]:+.4f}, {a['paired_ci95_e'][1]:+.4f}], "
        f"Wilcoxon p={a['wilcoxon_p']:.3f}, L closer on {a['n_L_closer']}/20"
    )
    s = q["PL_ratio_bootstrap_stability"]
    print(
        f"  the manuscript quotes [0.618, 1.034] from data/verdicts.json; a percentile\n"
        f"  endpoint is itself random, so over {s['n_streams']} independent streams of "
        f"{s['draws_per_stream']:,} draws\n"
        f"  the lower endpoint runs {s['lower_endpoint_range'][0]:.4f} to "
        f"{s['lower_endpoint_range'][1]:.4f} and the upper "
        f"{s['upper_endpoint_range'][0]:.4f} to {s['upper_endpoint_range'][1]:.4f}.\n"
        f"  Every interval covers 0.8: {s['every_interval_covers_0.8']}; "
        f"covers unity: {s['every_interval_covers_unity']}"
    )
    print(f"\nno-Coulomb B2+B3: {q['no_coulomb_B2B3_e']}")
    print(f"\nhydrogen share: {q['hydrogen_share_B2B3']}")
    print(f"\neta_mol vs eta_HL: {q['eta_mol_vs_eta_hl']}")
    print(f"\nsmall sets: B4 p={small['B4']['wilcoxon_p']:.3f} "
          f"(P {small['B4']['mae_P_e']:.3f}, L {small['B4']['mae_L_e']:.3f}); "
          f"B5 p={small['B5']['wilcoxon_p']:.3f} "
          f"(P {small['B5']['mae_P_e']:.4f}, L {small['B5']['mae_L_e']:.4f}); "
          f"B5+carbonyls (P {small['B5_with_carbonyls']['mae_P_e']:.4f}, "
          f"L {small['B5_with_carbonyls']['mae_L_e']:.4f})")
    print(f"  B6 per molecule: { {k: round(v,3) for k,v in small['B6'].items()} }")
    r = q["period_resolved_chi_repair"]
    print(f"\nrepair: C_chi(p) {[round(v,3) for v in r['C_chi_per_period_eV'].values()]} "
          f"on {list(r['n_atoms_per_period'].values())} atoms")
    for k, v in r["degenerate_pairs"].items():
        print(f"    {k:8s} {v['chi_L_both_eV']:.4f} -> {v['repaired_first_eV']:.4f} / "
              f"{v['repaired_second_eV']:.4f}  split {v['split_eV']:.3f}")
    n5, n4 = r["polarity_hydrides_n"], r["polarity_hx_n"]
    print(f"  charge MAE {r['charge_mae_B2B3_e']:.4f}")
    print(f"  O-H/N-H contact, repaired {r['polarity_hydrides_repaired']}/{n5}, "
          f"published {r['polarity_hydrides_published']}/{n5}, "
          f"spectroscopic {r['polarity_hydrides_spectroscopic']}/{n5}, "
          f"Hirshfeld {r['polarity_hydrides_reference']}/{n5}")
    print(f"  HX hydrogen sign, repaired {r['polarity_hx_repaired']}/{n4}, "
          f"published {r['polarity_hx_published']}/{n4}, "
          f"spectroscopic {r['polarity_hx_spectroscopic']}/{n4}")
    s = q["kernel_base_sweep_B2B3"]
    print(f"\nkernel base sweep on B2+B3 (phi reproduces Lfit: {s['phi_reproduces_Lfit']})")
    print(f"  phi={s['phi']:.6f} gives {s['mae_at_phi_e']:.5f} e; Lfit is {s['mae_Lfit_e']:.5f} e")
    print(f"  range over b={SWEEP_BASES[0]} to {SWEEP_BASES[-1]}: "
          f"{s['range_e'][0]:.4f} to {s['range_e'][1]:.4f} e")
    print(f"  minimum {s['min_mae_e']:.5f} e at b={s['argmin_base']:.2f}")
    for b, v in s["reported_bases"].items():
        print(f"    b={float(b):6.3f}  {v:.5f}")
    b = q["B8"]
    print(f"\nB8 charge MAE: repaired {b['mae_repaired_e']:.4f}, L {b['mae_L_e']:.4f}, "
          f"P {b['mae_P_e']:.4f}, null {b['mae_null_e']:.4f} e")
    print(f"  Lfit/Q mean |difference| {b['lfit_q_mean_abs_difference_e']:.5f} e; "
          f"Mulliken L/P ratio {b['ratio_L_over_P_mulliken']:.3f}")
    print(f"  {b['n_contacts']} hydroxyl and amide contacts, two separate tests")
    print(f"    hydrogen charge positive (the claim made in the text): "
          f"repaired {b['n_qH_positive_repaired']}, published {b['n_qH_positive_published']}, "
          f"spectroscopic {b['n_qH_positive_spectroscopic']}, "
          f"Hirshfeld {b['n_qH_positive_hirshfeld']} of {b['n_contacts']}")
    print(f"    heavy atom the more negative of the pair: "
          f"repaired {b['n_polarity_repaired_ok']}, published {b['n_polarity_published_ok']}, "
          f"spectroscopic {b['n_polarity_spectroscopic_ok']} of {b['n_contacts']}")
    print(f"    {'molecule':12s} {'bond':5s} {'q(H) Hirsh':>11s} {'q(H) pub':>9s} {'q(H) rep':>9s}")
    for c in b["polar_contacts"]:
        print(f"    {c['molecule']:12s} {c['contact']:5s} {c['qH_hirshfeld_e']:>11.3f} "
              f"{c['qH_published_e']:>9.3f} {c['qH_repaired_e']:>9.3f}")


if __name__ == "__main__":
    main()


==> anc/Molecular_Descriptors_EEM_data_and_code/scripts/v13_posthoc.py <==
#!/usr/bin/env python3
"""v13 post-hoc checks (not protocol-defined primary scoring).

1. Frozen-geometry Hirshfeld/Mulliken recipe sweep on a B2-centered subset.
2. Small Bultinck-space robustness panel (H/C/N/O/F organics not in B1–B7).

Usage (from Paper 2_Descriptor_EEM):

  PYTHONHASHSEED=0 .venv/bin/python scripts/v13_posthoc.py --phase sweep
  PYTHONHASHSEED=0 .venv/bin/python scripts/v13_posthoc.py --phase b8
  PYTHONHASHSEED=0 .venv/bin/python scripts/v13_posthoc.py --phase summarize
"""

from __future__ import annotations

import argparse
import json
import sys
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parent.parent
sys.path.insert(0, str(ROOT))

from descriptor_eem.atomic_tables import load_atomic_table
from descriptor_eem.dft_jobs import (
    _optimize,
    _pyscf_mole,
    _single_point,
    write_xyz,
)
from descriptor_eem.eem import solve_eem
from descriptor_eem.molecules import LIBRARY

DATA = ROOT / "data"
GEOMS = ROOT / "geoms"
SWEEP_JSON = DATA / "v13_sweep.json"
B8_JSON = DATA / "v13_b8.json"
SUMMARY_JSON = DATA / "v13_summary.json"

SWEEP_MIDS = ("hf", "h2o", "nh3", "ch4", "h2co", "ch3oh", "co2", "so2")
RECIPES = (
    ("b3lyp", "def2-tzvp", "B3LYP/def2-TZVP"),
    ("b3lyp", "def2-svp", "B3LYP/def2-SVP"),
    ("pbe0", "def2-tzvp", "PBE0/def2-TZVP"),
    ("b3lyp", "6-31g*", "B3LYP/6-31G*"),
)
TAGS = ("P", "L", "Lfit", "Q")
VECTOR_EPS = 1e-6


def _load_json(path: Path) -> dict:
    return json.loads(path.read_text()) if path.exists() else {}


def _dump(path: Path, obj: dict) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(obj, indent=2) + "\n")


def _read_xyz(path: Path) -> tuple[list[str], np.ndarray]:
    lines = path.read_text().splitlines()
    n = int(lines[0].split()[0])
    symbols, coords = [], []
    for line in lines[2 : 2 + n]:
        parts = line.split()
        symbols.append(parts[0])
        coords.append([float(parts[1]), float(parts[2]), float(parts[3])])
    return symbols, np.asarray(coords, dtype=float)


def _params(symbols: list[str], table: dict, tag: str) -> tuple[list[float], list[float]]:
    chi = [float(table[s][f"chi_{tag}"]) for s in symbols]
    eta = [float(table[s][f"eta_{tag}"]) for s in symbols]
    return chi, eta


def _mae(a: np.ndarray, b: np.ndarray) -> float:
    return float(np.mean(np.abs(np.asarray(a) - np.asarray(b))))


def score_charges(symbols: list[str], xyz: np.ndarray, q_ref: np.ndarray, table: dict) -> dict:
    q_ref = np.asarray(q_ref, dtype=float)
    out = {
        "n_atoms": int(len(symbols)),
        "ref_mean_abs": float(np.mean(np.abs(q_ref))),
        "null_mae": float(np.mean(np.abs(q_ref))),
    }
    q_by_tag = {}
    for tag in TAGS:
        chi, eta = _params(symbols, table, tag)
        res = solve_eem(chi, eta, xyz, q_tot=0.0)
        if not res.ok:
            out[f"mae_{tag}"] = None
            out[f"dip_{tag}"] = None
            continue
        q_by_tag[tag] = res.charges
        out[f"mae_{tag}"] = _mae(res.charges, q_ref)
        out[f"dip_{tag}"] = float(np.linalg.norm(res.dipole_debye))
        out[f"q_{tag}"] = res.charges.tolist()
    if "Lfit" in q_by_tag and "Q" in q_by_tag:
        out["lfit_q_mae"] = _mae(q_by_tag["Lfit"], q_by_tag["Q"])
    if "P" in q_by_tag and "L" in q_by_tag and out.get("mae_P"):
        out["ratio_LP"] = out["mae_L"] / out["mae_P"]
        out["lfit_q_over_P"] = out.get("lfit_q_mae", np.nan) / out["mae_P"]
    # Conventional O–H / N–H polarity: heavy atom more negative than H.
    polar = {}
    for i, s in enumerate(symbols):
        if s in ("O", "N") and q_ref[i] < -0.02:
            polar[s] = {
                "ref": float(q_ref[i]),
                "P": float(q_by_tag["P"][i]) if "P" in q_by_tag else None,
                "L": float(q_by_tag["L"][i]) if "L" in q_by_tag else None,
            }
    out["heavy_q"] = polar
    return out


def _g0_charges(symbols, coords, charge, spin, xc: str, basis: str):
    mol = _pyscf_mole(symbols, coords, charge, spin, basis)
    _mf, energy, q_m, q_h, _homo, _lumo = _single_point(mol, xc, basis)
    dip = np.asarray(_mf.dip_moment(unit="Debye"), dtype=float).reshape(-1)[:3]
    xyz = mol.atom_coords(unit="Angstrom")
    return {
        "ok": True,
        "energy_ha": float(energy),
        "mulliken": np.asarray(q_m, dtype=float).tolist(),
        "hirshfeld": np.asarray(q_h, dtype=float).tolist(),
        "dipole_debye": dip.tolist(),
        "dipole_norm": float(np.linalg.norm(dip)),
        "coords_ang": np.asarray(xyz, dtype=float).tolist(),
        "symbols": list(symbols),
        "xc": xc,
        "basis": basis,
    }


def run_sweep(table: dict) -> dict:
    dft_prod = _load_json(DATA / "dft_properties.json")
    store = _load_json(SWEEP_JSON)
    store.setdefault("molecules", {})
    for mid in SWEEP_MIDS:
        mol = LIBRARY[mid]
        xyz_path = GEOMS / f"{mid}.xyz"
        if not xyz_path.exists():
            raise FileNotFoundError(xyz_path)
        symbols, coords = _read_xyz(xyz_path)
        rec = store["molecules"].setdefault(mid, {"name": mol.name, "recipes": {}})
        rec["symbols"] = symbols
        rec["coords_prod"] = coords.tolist()
        for xc, basis, label in RECIPES:
            key = f"{xc}/{basis}"
            if rec["recipes"].get(key, {}).get("ok"):
                print(f"sweep resume-skip {mid} {label}", flush=True)
                continue
            print(f"sweep DFT {mid} {label} ...", flush=True)
            if xc == "b3lyp" and basis == "def2-tzvp" and dft_prod.get(mid, {}).get("ok"):
                src = dft_prod[mid]
                rec["recipes"][key] = {
                    "ok": True,
                    "label": label,
                    "from_production": True,
                    "mulliken": src["mulliken"],
                    "hirshfeld": src["hirshfeld"],
                    "dipole_norm": src.get("dipole_norm_debye"),
                    "coords_ang": src.get("coords_ang", coords.tolist()),
                    "symbols": src.get("symbols", symbols),
                    "xc": xc,
                    "basis": basis,
                }
            else:
                rec["recipes"][key] = _g0_charges(
                    symbols, coords, mol.charge, mol.spin, xc, basis
                )
                rec["recipes"][key]["label"] = label
                rec["recipes"][key]["from_production"] = False
            _dump(SWEEP_JSON, store)
            print(f"  ok {mid} {label}", flush=True)
    return store


def _b8_starts() -> list[dict]:
    """Approximate experimental-like starts; optimized at production theory."""
    # Staggered ethane, then substitutions.
    r_cc, r_ch = 1.53, 1.09

    def methyl_h(origin, axis, r=r_ch, stagger=0.0):
        axis = np.asarray(axis, dtype=float)
        axis = axis / np.linalg.norm(axis)
        tmp = np.array([1.0, 0.0, 0.0]) if abs(axis[0]) < 0.9 else np.array([0.0, 1.0, 0.0])
        u = np.cross(axis, tmp)
        u /= np.linalg.norm(u)
        v = np.cross(axis, u)
        out = []
        for k in range(3):
            ang = stagger + k * 2.0 * np.pi / 3.0
            # tetrahedral tilt away from -axis
            vec = -axis * np.cos(np.deg2rad(109.5) - np.pi / 2)  # unused
            vec = -0.333 * axis + np.sqrt(1 - 0.333**2) * (np.cos(ang) * u + np.sin(ang) * v)
            vec = vec / np.linalg.norm(vec)
            out.append(origin + r * vec)
        return out

    c1 = np.array([0.0, 0.0, 0.0])
    c2 = np.array([r_cc, 0.0, 0.0])
    h_c1 = methyl_h(c1, c2 - c1, stagger=0.0)
    h_c2 = methyl_h(c2, c1 - c2, stagger=np.pi / 3.0)

    ethane = [("C", *c1), ("C", *c2)] + [("H", *p) for p in h_c1 + h_c2]

    # Ethanol: replace one C2 hydrogen (first) with OH in anti-ish pose.
    o = h_c2[0] + 0.35 * (h_c2[0] - c2)
    o = c2 + 1.43 * (h_c2[0] - c2) / np.linalg.norm(h_c2[0] - c2)
    h_o = o + 0.96 * np.array([0.0, 0.0, 1.0])
    ethanol = (
        [("C", *c1), ("C", *c2), ("O", *o), ("H", *h_o)]
        + [("H", *p) for p in h_c1]
        + [("H", *p) for p in h_c2[1:]]
    )

    # Fluoroethane: same as ethane with one C2 H -> F.
    f = c2 + 1.39 * (h_c2[0] - c2) / np.linalg.norm(h_c2[0] - c2)
    fluoroethane = (
        [("C", *c1), ("C", *c2), ("F", *f)]
        + [("H", *p) for p in h_c1]
        + [("H", *p) for p in h_c2[1:]]
    )

    # Dimethyl ether: C-O-C.
    o_e = np.array([0.0, 0.0, 0.0])
    c_a = np.array([1.41, 0.0, 0.0])
    ang = np.deg2rad(111.7)
    c_b = np.array([1.41 * np.cos(ang), 1.41 * np.sin(ang), 0.0])
    dme = (
        [("O", *o_e), ("C", *c_a), ("C", *c_b)]
        + [("H", *p) for p in methyl_h(c_a, o_e - c_a, stagger=0.0)]
        + [("H", *p) for p in methyl_h(c_b, o_e - c_b, stagger=np.pi / 3.0)]
    )

    # Acetaldehyde, formic acid, formamide, acetic acid: planar heavy-atom starts.
    acetaldehyde = [
        ("C", 0.000, 0.000, 0.000),
        ("O", 1.210, 0.000, 0.000),
        ("H", -0.550, 0.940, 0.000),
        ("C", -0.780, -1.280, 0.000),
        ("H", -0.380, -1.850, 0.890),
        ("H", -0.380, -1.850, -0.890),
        ("H", -1.850, -1.050, 0.000),
    ]
    formic = [
        ("C", 0.000, 0.000, 0.000),
        ("O", 1.202, 0.000, 0.000),
        ("O", -0.680, 1.140, 0.000),
        ("H", -0.080, 1.920, 0.000),
        ("H", -0.940, -0.860, 0.000),
    ]
    formamide = [
        ("C", 0.000, 0.000, 0.000),
        ("O", 1.230, 0.000, 0.000),
        ("N", -0.650, 1.150, 0.000),
        ("H", -0.940, -0.940, 0.000),
        ("H", -1.620, 1.120, 0.000),
        ("H", -0.140, 2.020, 0.000),
    ]
    acetic = [
        ("C", 0.000, 0.000, 0.000),
        ("O", 1.210, 0.000, 0.000),
        ("O", -0.680, 1.140, 0.000),
        ("H", -0.080, 1.920, 0.000),
        ("C", -0.780, -1.310, 0.000),
        ("H", -0.380, -1.860, 0.890),
        ("H", -0.380, -1.860, -0.890),
        ("H", -1.850, -1.080, 0.000),
    ]

    return [
        {"mid": "ethane", "name": "C2H6", "atoms": ethane},
        {"mid": "ethanol", "name": "CH3CH2OH", "atoms": ethanol},
        {"mid": "dme", "name": "CH3OCH3", "atoms": dme},
        {"mid": "acetaldehyde", "name": "CH3CHO", "atoms": acetaldehyde},
        {"mid": "formic", "name": "HCOOH", "atoms": formic},
        {"mid": "formamide", "name": "HCONH2", "atoms": formamide},
        {"mid": "fluoroethane", "name": "CH3CH2F", "atoms": fluoroethane},
        {"mid": "acetic", "name": "CH3COOH", "atoms": acetic},
    ]


def run_b8(table: dict) -> dict:
    store = _load_json(B8_JSON)
    store.setdefault("molecules", {})
    for spec in _b8_starts():
        mid = spec["mid"]
        rec = store["molecules"].setdefault(mid, {})
        if rec.get("ok") and rec.get("hirshfeld"):
            print(f"b8 resume-skip {mid}", flush=True)
            continue
        symbols = [a[0] for a in spec["atoms"]]
        coords = np.array([a[1:] for a in spec["atoms"]], dtype=float)
        print(f"b8 optimize {mid} ({spec['name']}) ...", flush=True)
        mol_eq, ok, msg = _optimize(symbols, coords, 0, 0, "def2-tzvp", "b3lyp")
        xyz = mol_eq.atom_coords(unit="Angstrom")
        print(f"  opt {mid} ok={ok} {msg}", flush=True)
        charges = _g0_charges(symbols, xyz, 0, 0, "b3lyp", "def2-tzvp")
        rec.update(charges)
        rec["name"] = spec["name"]
        rec["opt_ok"] = bool(ok)
        rec["opt_message"] = str(msg)
        rec["label"] = "B3LYP/def2-TZVP"
        write_xyz(
            GEOMS / f"v13_{mid}.xyz",
            symbols,
            np.asarray(rec["coords_ang"]),
            comment=f"{spec['name']} v13 B8 B3LYP/def2-TZVP",
        )
        _dump(B8_JSON, store)
        print(f"  charges {mid} ok", flush=True)
    return store


def _two_stage(rows: list[dict], key: str) -> float | None:
    vals = [r[key] for r in rows if r.get(key) is not None]
    if not vals:
        return None
    return float(np.mean(vals))


def summarize(table: dict) -> dict:
    sweep = _load_json(SWEEP_JSON)
    b8 = _load_json(B8_JSON)
    summary: dict = {"sweep": {}, "b8": {}}

    # Recipe sweep vs Hirshfeld and vs Mulliken.
    mols = sweep.get("molecules", {})
    prod_h = {}
    for mid, rec in mols.items():
        prod = rec["recipes"].get("b3lyp/def2-tzvp")
        if prod and prod.get("hirshfeld"):
            prod_h[mid] = np.asarray(prod["hirshfeld"], dtype=float)

    for xc, basis, label in RECIPES:
        key = f"{xc}/{basis}"
        h_rows, m_rows, move = [], [], []
        lfitq = []
        for mid, rec in mols.items():
            job = rec["recipes"].get(key)
            if not job or not job.get("ok"):
                continue
            xyz = np.asarray(job.get("coords_ang") or rec["coords_prod"], dtype=float)
            symbols = job.get("symbols") or rec["symbols"]
            qh = np.asarray(job["hirshfeld"], dtype=float)
            qm = np.asarray(job["mulliken"], dtype=float)
            h_rows.append(score_charges(symbols, xyz, qh, table))
            m_rows.append(score_charges(symbols, xyz, qm, table))
            if mid in prod_h and key != "b3lyp/def2-tzvp":
                move.append(_mae(qh, prod_h[mid]))
            if h_rows[-1].get("lfit_q_mae") is not None:
                lfitq.append(h_rows[-1]["lfit_q_mae"])
        mae_p = _two_stage(h_rows, "mae_P")
        block = {
            "label": label,
            "n": len(h_rows),
            "hirsh_mean_abs": _two_stage(h_rows, "ref_mean_abs"),
            "mae_P": mae_p,
            "mae_L": _two_stage(h_rows, "mae_L"),
            "mae_Lfit": _two_stage(h_rows, "mae_Lfit"),
            "mae_Q": _two_stage(h_rows, "mae_Q"),
            "mae_null": _two_stage(h_rows, "null_mae"),
            "lfit_q_mae": float(np.mean(lfitq)) if lfitq else None,
            "ref_move_vs_prod": float(np.mean(move)) if move else 0.0,
            "mulliken_mae_P": _two_stage(m_rows, "mae_P"),
            "mulliken_mae_L": _two_stage(m_rows, "mae_L"),
            "mulliken_mae_null": _two_stage(m_rows, "null_mae"),
        }
        if mae_p and mae_p > 0:
            block["ratio_LP"] = block["mae_L"] / mae_p
            block["lfit_q_over_P"] = block["lfit_q_mae"] / mae_p
            if block["mulliken_mae_P"]:
                block["mulliken_ratio_LP"] = block["mulliken_mae_L"] / block["mulliken_mae_P"]
        summary["sweep"][key] = block

    b8_rows_h, b8_rows_m, lfitq = [], [], []
    polarity = []
    for mid, rec in b8.get("molecules", {}).items():
        if not rec.get("ok"):
            continue
        symbols = rec["symbols"]
        xyz = np.asarray(rec["coords_ang"], dtype=float)
        qh = np.asarray(rec["hirshfeld"], dtype=float)
        qm = np.asarray(rec["mulliken"], dtype=float)
        sh = score_charges(symbols, xyz, qh, table)
        sm = score_charges(symbols, xyz, qm, table)
        sh["mid"] = mid
        sh["name"] = rec.get("name", mid)
        b8_rows_h.append(sh)
        b8_rows_m.append(sm)
        if sh.get("lfit_q_mae") is not None:
            lfitq.append(sh["lfit_q_mae"])
        polarity.append(
            {
                "mid": mid,
                "name": rec.get("name", mid),
                "heavy_q": sh.get("heavy_q", {}),
            }
        )
    mae_p = _two_stage(b8_rows_h, "mae_P")
    summary["b8"] = {
        "n": len(b8_rows_h),
        "hirsh_mean_abs": _two_stage(b8_rows_h, "ref_mean_abs"),
        "mae_P": mae_p,
        "mae_L": _two_stage(b8_rows_h, "mae_L"),
        "mae_Lfit": _two_stage(b8_rows_h, "mae_Lfit"),
        "mae_Q": _two_stage(b8_rows_h, "mae_Q"),
        "mae_null": _two_stage(b8_rows_h, "null_mae"),
        "lfit_q_mae": float(np.mean(lfitq)) if lfitq else None,
        "mulliken_mae_P": _two_stage(b8_rows_m, "mae_P"),
        "mulliken_mae_L": _two_stage(b8_rows_m, "mae_L"),
        "mulliken_mae_null": _two_stage(b8_rows_m, "null_mae"),
        "per_molecule": [
            {
                "mid": r["mid"],
                "name": r["name"],
                "mae_P": r.get("mae_P"),
                "mae_L": r.get("mae_L"),
                "mae_Lfit": r.get("mae_Lfit"),
                "mae_Q": r.get("mae_Q"),
                "mae_null": r.get("null_mae"),
                "lfit_q_mae": r.get("lfit_q_mae"),
            }
            for r in b8_rows_h
        ],
        "polarity": polarity,
    }
    if mae_p and mae_p > 0:
        summary["b8"]["ratio_LP"] = summary["b8"]["mae_L"] / mae_p
        summary["b8"]["lfit_q_over_P"] = summary["b8"]["lfit_q_mae"] / mae_p
        if summary["b8"]["mulliken_mae_P"]:
            summary["b8"]["mulliken_ratio_LP"] = (
                summary["b8"]["mulliken_mae_L"] / summary["b8"]["mulliken_mae_P"]
            )
    _dump(SUMMARY_JSON, summary)
    print(json.dumps(summary, indent=2))
    return summary


def main() -> None:
    p = argparse.ArgumentParser()
    p.add_argument("--phase", choices=("sweep", "b8", "summarize", "all"), default="all")
    args = p.parse_args()
    table = load_atomic_table()
    if args.phase in ("sweep", "all"):
        run_sweep(table)
    if args.phase in ("b8", "all"):
        run_b8(table)
    if args.phase in ("summarize", "all"):
        summarize(table)


if __name__ == "__main__":
    main()


==> anc/Molecular_Descriptors_EEM_data_and_code/si/generate_si_tables.py <==
"""Write SI table bodies from scored CSV files."""

from __future__ import annotations

import csv
from pathlib import Path

ROOT = Path(__file__).resolve().parent.parent
DATA = ROOT / "data"
OUT = Path(__file__).resolve().parent / "tables_generated.tex"

NAMES = {
    "hf": r"HF",
    "hcl": r"HCl",
    "hbr": r"HBr",
    "hi": r"HI",
    "lif": r"LiF",
    "licl": r"LiCl",
    "nacl": r"NaCl",
    "kcl": r"KCl",
    "co": r"CO",
    "no": r"NO",
    "n2": r"N$_2$",
    "f2": r"F$_2$",
    "cl2": r"Cl$_2$",
    "lih": r"LiH",
    "h2o": r"H$_2$O",
    "nh3": r"NH$_3$",
    "ch4": r"CH$_4$",
    "h2s": r"H$_2$S",
    "ph3": r"PH$_3$",
    "h2o2": r"H$_2$O$_2$",
    "h2co": r"H$_2$CO",
    "ch3oh": r"CH$_3$OH",
    "ch3nh2": r"CH$_3$NH$_2$",
    "hcn": r"HCN",
    "co2": r"CO$_2$",
    "so2": r"SO$_2$",
    "ch3f": r"CH$_3$F",
    "ch3cl": r"CH$_3$Cl",
    "ch3br": r"CH$_3$Br",
    "ch3i": r"CH$_3$I",
    "phf": r"PhF",
    "phcl": r"PhCl",
    "phbr": r"PhBr",
    "phi": r"PhI",
    "h2o_dimer": r"(H$_2$O)$_2$",
    "hf_dimer": r"(HF)$_2$",
    "h2o_hf": r"H$_2$O$\cdots$HF",
    "nh3_hcl": r"NH$_3\cdots$HCl",
    "acrolein": r"acrolein",
    "cyclohexenone": r"2-cyclohexenone",
    "pyridine": r"pyridine",
    "aniline": r"aniline",
    "acetone": r"acetone",
    "ch3cn": r"CH$_3$CN",
    "bf3": r"BF$_3$",
    "bh3": r"BH$_3$",
    "alcl3": r"AlCl$_3$",
    "f_minus": r"F$^-$",
    "i_minus": r"I$^-$",
    "ag_plus": r"Ag$^+$",
    "h_plus": r"H$^+$",
    "clf": r"ClF",
    "ibr": r"IBr",
}

def _fmt(x: float, nd: int = 3) -> str:
    return f"{x:.{nd}f}"


def _empty(val: str) -> bool:
    return val is None or val.strip() == ""


def write_tables() -> None:
    charge = list(csv.DictReader((DATA / "charge_mae.csv").open()))
    dipoles = list(csv.DictReader((DATA / "dipoles.csv").open()))
    hard = list(csv.DictReader((DATA / "hardness.csv").open()))
    fukui = list(csv.DictReader((DATA / "fukui.csv").open()))
    dip_by = {r["mid"]: r for r in dipoles}

    lines: list[str] = []

    lines += [
        r"\begin{table}[ht]",
        r"\centering",
        r"\caption{Organohalogen dipole norms in debye. Experimental values from CCCBDB.}",
        r"\label{tab:si-ch3x}",
        r"\small",
        r"\begin{tabular}{lrrrrrr}",
        r"\toprule",
        r"Molecule & Exp. & DFT & EEM-P & EEM-L & EEM-$\mathrm{L}_{\mathrm{fit}}$ & EEM-Q \\",
        r"\midrule",
    ]
    for mid in ["ch3f", "ch3cl", "ch3br", "ch3i", "phf", "phcl", "phbr", "phi"]:
        r = dip_by[mid]
        lines.append(
            f"{NAMES[mid]} & {_fmt(float(r['exp_debye']), 3)} & {_fmt(float(r['dft_debye']), 3)} & "
            f"{_fmt(float(r['eem_P']), 3)} & {_fmt(float(r['eem_L']), 3)} & "
            f"{_fmt(float(r['eem_Lfit']), 3)} & {_fmt(float(r['eem_Q']), 3)} \\\\"
        )
    lines += [r"\bottomrule", r"\end{tabular}", r"\end{table}", ""]

    # The Fukui table was withdrawn: the two finite differences of a linear model
    # coincide, so the equalization indices carry no information. The hit counts
    # are still printed, because the SI quotes them when stating the withdrawal.
    hits = {"dft": 0, "P": 0, "L": 0, "Lfit": 0, "Q": 0}
    for r in fukui:
        for key, col in (("dft", "dft_hit"), ("P", "P_hit"), ("L", "L_hit"),
                         ("Lfit", "Lfit_hit"), ("Q", "Q_hit")):
            hits[key] += int(r[col])
    print("withdrawn Fukui table, hits out of 8:", hits)

    charge_head = r"Molecule & Set & MAE-P & MAE-L & MAE-$\mathrm{L}_{\mathrm{fit}}$ & MAE-Q & $q_i=0$ \\"
    lines += [
        r"\begin{longtable}{llrrrrr}",
        r"\caption{Per-molecule two-stage charge MAE versus Hirshfeld charges, in $e$.}",
        r"\label{tab:si-charge}\\",
        r"\toprule",
        charge_head,
        r"\midrule",
        r"\endfirsthead",
        r"\multicolumn{7}{l}{\small Table~\ref{tab:si-charge}, continued}\\",
        r"\toprule",
        charge_head,
        r"\midrule",
        r"\endhead",
        r"\bottomrule",
        r"\endlastfoot",
    ]
    for r in charge:
        lines.append(
            f"{NAMES[r['mid']]} & {r['tier']} & {_fmt(float(r['mae_P']))} & {_fmt(float(r['mae_L']))} & "
            f"{_fmt(float(r['mae_Lfit']))} & {_fmt(float(r['mae_Q']))} & {_fmt(float(r['mae_null']))} \\\\"
        )
    lines += [r"\end{longtable}", ""]

    dip_head = r"Molecule & Set & Exp. & DFT & EEM-P & EEM-L & EEM-$\mathrm{L}_{\mathrm{fit}}$ & EEM-Q \\"
    lines += [
        r"\begin{longtable}{llrrrrrr}",
        r"\caption{Per-molecule dipole norms in debye. Experimental values from CCCBDB where tabulated.}",
        r"\label{tab:si-dipoles}\\",
        r"\toprule",
        dip_head,
        r"\midrule",
        r"\endfirsthead",
        r"\multicolumn{8}{l}{\small Table~\ref{tab:si-dipoles}, continued}\\",
        r"\toprule",
        dip_head,
        r"\midrule",
        r"\endhead",
        r"\bottomrule",
        r"\endlastfoot",
    ]
    for r in dipoles:
        if r["mid"] == "h_plus":
            continue
        exp = "---" if _empty(r["exp_debye"]) else _fmt(float(r["exp_debye"]), 3)
        dft = "---" if _empty(r["dft_debye"]) else _fmt(float(r["dft_debye"]), 3)
        eem_p = "---" if _empty(r["eem_P"]) else _fmt(float(r["eem_P"]), 3)
        eem_l = "---" if _empty(r["eem_L"]) else _fmt(float(r["eem_L"]), 3)
        eem_lf = "---" if _empty(r["eem_Lfit"]) else _fmt(float(r["eem_Lfit"]), 3)
        eem_q = "---" if _empty(r["eem_Q"]) else _fmt(float(r["eem_Q"]), 3)
        lines.append(
            f"{NAMES[r['mid']]} & {r['tier']} & {exp} & {dft} & {eem_p} & {eem_l} & {eem_lf} & {eem_q} \\\\"
        )
    lines += [r"\end{longtable}", ""]

    hard_head = (
        r"Molecule & Set & $\eta_{\mathrm{MB}}$ & $\langle\eta_P\rangle$ & "
        r"$\eta_{\mathrm{mol},P}$ & $\langle\eta_L\rangle$ & $\eta_{\mathrm{mol},L}$ & $\eta_{\mathrm{mol},Q}$ \\"
    )
    lines += [
        r"\begin{longtable}{llrrrrrr}",
        r"\caption{Per-species hardness indices in eV. $\eta_{\mathrm{MB}}$ is the mixed-basis finite-energy value; $\eta_{\mathrm{mol}}=\Kmol/2$. Species with no anion leg or a negative EEM response slope are marked.}",
        r"\label{tab:si-hard}\\",
        r"\toprule",
        hard_head,
        r"\midrule",
        r"\endfirsthead",
        r"\multicolumn{8}{l}{\small Table~\ref{tab:si-hard}, continued}\\",
        r"\toprule",
        hard_head,
        r"\midrule",
        r"\endhead",
        r"\bottomrule",
        r"\endlastfoot",
    ]
    for r in hard:
        note = r.get("mae_excluded", "")
        name = NAMES[r["mid"]]
        if note:
            name = name + r"$^\ast$"
        eta_mb = "---" if _empty(r["eta_dscf"]) else _fmt(float(r["eta_dscf"]), 3)
        lines.append(
            f"{name} & {r['tier']} & {eta_mb} & {_fmt(float(r['eta_arith_P']), 3)} & "
            f"{_fmt(float(r['eta_eem_P']) / 2.0, 3)} & {_fmt(float(r['eta_arith_L']), 3)} & "
            f"{_fmt(float(r['eta_eem_L']) / 2.0, 3)} & {_fmt(float(r['eta_eem_Q']) / 2.0, 3)} \\\\"
        )
    lines += [
        r"\end{longtable}",
        r"{\small $^\ast$Excluded from the combination-rule MAE of the main text (unbound anion or negative $\Kmol$).}",
        "",
    ]

    OUT.write_text("\n".join(lines) + "\n")
    print(f"wrote {OUT}")


if __name__ == "__main__":
    write_tables()


==> anc/Molecular_Descriptors_EEM_data_and_code/tests/test_atomic_tables.py <==
import unittest
from pathlib import Path

from descriptor_eem.atomic_tables import build_rows, write_tables
from descriptor_eem.landscape import chi_struct
from descriptor_eem.molecules import HSAB_PAIRS, LIBRARY


class AtomicTableTests(unittest.TestCase):
    def test_build_and_parent_scales(self):
        rows, scales = build_rows()
        by = {r.symbol: r for r in rows}
        self.assertIn("F", by)
        self.assertIn("H", by)
        self.assertTrue(by["H"].pearson_only)
        self.assertAlmostEqual(by["H"].chi_l, by["H"].chi_p)
        self.assertAlmostEqual(scales["C_chi_L_eV"], 117.4)
        self.assertEqual(scales["C_eta_L_eV"]["2"], 68.0)
        # F and Cl landscape χ identical before period scale (same ρ)
        self.assertAlmostEqual(by["F"].chi_struct_l, by["Cl"].chi_struct_l, places=12)
        self.assertAlmostEqual(by["F"].chi_l, by["Cl"].chi_l, places=8)
        # I needs a fitted period-5 L hardness scale
        self.assertIn(5, scales["C_eta_L_fitted_periods"])
        self.assertGreater(by["F"].chi_p, by["C"].chi_p)
        # Lfit uses the same through-origin protocol as Q on the same atoms.
        self.assertAlmostEqual(by["F"].chi_lfit, by["Cl"].chi_lfit, places=8)
        self.assertAlmostEqual(by["H"].chi_lfit, by["H"].chi_p)
        self.assertNotAlmostEqual(scales["C_eta_Lfit_eV"]["2"], 68.0, places=1)
        self.assertAlmostEqual(by["I"].eta_lfit, by["I"].eta_p, places=6)

    def test_write_csv(self, tmp_path=None):
        import tempfile

        with tempfile.TemporaryDirectory() as td:
            csv_path, scales_path = write_tables(Path(td))
            self.assertTrue(csv_path.exists())
            self.assertTrue(scales_path.exists())
            text = csv_path.read_text()
            self.assertIn("chi_L", text)
            self.assertIn("chi_Lfit", text)
            self.assertIn("\nF,", text)


class MoleculeLibraryTests(unittest.TestCase):
    def test_primary_ids_present(self):
        for mid in ("hf", "h2o", "ch3f", "phf", "acrolein", "bf3", "f_minus"):
            self.assertIn(mid, LIBRARY)

    def test_no_spin(self):
        self.assertEqual(LIBRARY["no"].spin, 1)
        self.assertEqual(LIBRARY["no"].anion_spin, 2)
        self.assertEqual(LIBRARY["hf"].spin, 0)

    def test_b7_shared_rho_diatomics(self):
        self.assertIn("clf", LIBRARY)
        self.assertIn("ibr", LIBRARY)
        self.assertEqual(LIBRARY["clf"].tier, "B7")
        self.assertEqual(LIBRARY["ibr"].tier, "B7")
        self.assertEqual(LIBRARY["clf"].symbols, ["Cl", "F"])
        self.assertEqual(LIBRARY["ibr"].symbols, ["I", "Br"])

    def test_fukui_indices_in_range(self):
        for mol in LIBRARY.values():
            if mol.fukui_expected is None:
                continue
            self.assertGreaterEqual(mol.fukui_expected, 0)
            self.assertLess(mol.fukui_expected, len(mol.atoms))

    def test_hsab_pairs_resolve(self):
        for a, b, _label in HSAB_PAIRS:
            self.assertIn(a, LIBRARY)
            self.assertIn(b, LIBRARY)

    def test_chi_struct_import_smoke(self):
        self.assertGreater(chi_struct(8), 0.0)


==> anc/Molecular_Descriptors_EEM_data_and_code/tests/test_diagnostics.py <==
"""Post hoc diagnostics of Sec. 3.4: null baseline, placement, dipole floor, resampling."""

import json
import unittest

import numpy as np

from descriptor_eem.score import (
    BOOTSTRAP_DRAWS,
    VECTOR_EPS,
    _cosine_defined,
    _has_spread,
    _hessian_stability,
    _lfit_q_agreement,
    _null_charge_mae,
    _point_charge_dipole_floor,
    _resampled_charge_stats,
    _sign_and_pattern,
)


def _fake_dft(mid, symbols, hirshfeld, coords, dipole):
    return {
        mid: {
            "mid": mid,
            "symbols": symbols,
            "hirshfeld": hirshfeld,
            "coords_ang": coords,
            "dipole_norm_debye": dipole,
        }
    }


class NullBaselineTests(unittest.TestCase):
    def test_null_mae_equals_mean_abs_reference(self):
        """The q=0 model's error is by definition the mean |q| of the reference."""
        dft = _fake_dft("h2o", ["O", "H", "H"], [-0.3, 0.15, 0.15], [[0, 0, 0]] * 3, 1.0)
        # LIBRARY tier for h2o is B2; restrict to that tier.
        got = _null_charge_mae(dft, ("B2",))
        self.assertAlmostEqual(got, (0.3 + 0.15 + 0.15) / 3, places=12)

    def test_null_mae_ignores_other_tiers(self):
        dft = _fake_dft("h2o", ["O", "H", "H"], [-0.3, 0.15, 0.15], [[0, 0, 0]] * 3, 1.0)
        self.assertTrue(np.isnan(_null_charge_mae(dft, ("B6",))))


class PlacementTests(unittest.TestCase):
    def _rows(self, charges):
        return [
            {"mid": "h2o", "tag": tag, "ok": True, "charges": json.dumps(q)}
            for tag, q in charges.items()
        ]

    def test_sign_agreement_and_correlation_detect_inverted_polarity(self):
        ref = [-0.30, 0.15, 0.15]
        rows = self._rows(
            {
                "P": [-0.40, 0.20, 0.20],  # same polarity as reference
                "L": [0.40, -0.20, -0.20],  # inverted
                "Q": [0.40, -0.20, -0.20],
                "Lfit": [0.40, -0.20, -0.20],
            }
        )
        dft = _fake_dft("h2o", ["O", "H", "H"], ref, [[0, 0, 0]] * 3, 1.0)
        out = _sign_and_pattern(rows, dft, ("B2",))
        self.assertAlmostEqual(out["mean_within_molecule_r_P"], 1.0, places=12)
        self.assertAlmostEqual(out["mean_within_molecule_r_L"], -1.0, places=12)
        # Only oxygen is scored: hydrogen is excluded by construction.
        self.assertEqual(out["sign_agreement_heavy_n"], 1)
        self.assertEqual(out["sign_agreement_heavy_P"], 1.0)
        self.assertEqual(out["sign_agreement_heavy_L"], 0.0)

    def test_near_neutral_atoms_are_not_scored(self):
        ref = [-0.30, 0.01, 0.29]
        rows = self._rows({t: [-0.3, -0.5, 0.8] for t in ("P", "L", "Q", "Lfit")})
        dft = _fake_dft("h2o", ["O", "S", "O"], ref, [[0, 0, 0]] * 3, 1.0)
        out = _sign_and_pattern(rows, dft, ("B2",))
        self.assertEqual(out["sign_agreement_heavy_n"], 2)

    def test_majority_sign_baseline_is_reported(self):
        ref = [-0.30, -0.20, 0.50]
        rows = self._rows({t: [-0.3, -0.2, 0.5] for t in ("P", "L", "Q", "Lfit")})
        dft = _fake_dft("h2o", ["O", "O", "S"], ref, [[0, 0, 0]] * 3, 1.0)
        out = _sign_and_pattern(rows, dft, ("B2",))
        self.assertAlmostEqual(out["hirshfeld_heavy_negative_fraction"], 2 / 3, places=12)
        self.assertAlmostEqual(out["majority_sign_baseline"], 2 / 3, places=12)


class DipoleFloorTests(unittest.TestCase):
    def test_point_charge_dipole_matches_hand_value(self):
        # ±0.5 e separated by 1 Å along x is 0.5 * 4.8032 D.
        dft = _fake_dft(
            "h2o", ["O", "H"], [-0.5, 0.5], [[0.0, 0, 0], [1.0, 0, 0]], 0.0
        )
        out = _point_charge_dipole_floor(dft, ("B2",))
        self.assertAlmostEqual(
            out["mean_dipole_hirshfeld_point_charges_B2B3"], 0.5 * 4.8032042511, places=9
        )
        self.assertAlmostEqual(
            out["mae_dipole_hirshfeld_point_charges_B2B3"], 0.5 * 4.8032042511, places=9
        )

    def test_floor_is_zero_when_point_charges_reproduce_the_dipole(self):
        mu = 0.5 * 4.8032042511
        dft = _fake_dft("h2o", ["O", "H"], [-0.5, 0.5], [[0.0, 0, 0], [1.0, 0, 0]], mu)
        out = _point_charge_dipole_floor(dft, ("B2",))
        self.assertAlmostEqual(out["mae_dipole_hirshfeld_point_charges_B2B3"], 0.0, places=9)


class ResamplingTests(unittest.TestCase):
    def _rows(self, p, l, q):
        return [
            {"mid": f"m{i}", "tier": "B2", "mae_P": a, "mae_L": b, "mae_Q": c}
            for i, (a, b, c) in enumerate(zip(p, l, q))
        ]

    def test_ratio_and_counts(self):
        p = [0.2] * 10
        l = [0.1] * 10
        rows = self._rows(p, l, [0.15] * 10)
        out = _resampled_charge_stats(rows, ("B2",))
        self.assertAlmostEqual(out["ratio_LP_charge"], 0.5, places=12)
        self.assertEqual(out["paired_L_better_count"], 10)
        self.assertAlmostEqual(out["paired_mean_P_minus_L"], 0.1, places=12)
        # A constant ratio has a degenerate bootstrap interval.
        lo, hi = out["ratio_LP_charge_ci95"]
        self.assertAlmostEqual(lo, 0.5, places=12)
        self.assertAlmostEqual(hi, 0.5, places=12)
        self.assertEqual(out["bootstrap_draws"], BOOTSTRAP_DRAWS)

    def test_reproducible_under_fixed_seed(self):
        rng = np.random.default_rng(7)
        rows = self._rows(rng.random(20) + 0.1, rng.random(20) + 0.1, rng.random(20) + 0.1)
        a = _resampled_charge_stats(rows, ("B2",))
        b = _resampled_charge_stats(rows, ("B2",))
        self.assertEqual(a["ratio_LP_charge_ci95"], b["ratio_LP_charge_ci95"])

    def test_interval_brackets_the_point_estimate(self):
        rng = np.random.default_rng(11)
        rows = self._rows(rng.random(20) + 0.5, rng.random(20) + 0.4, rng.random(20) + 0.45)
        out = _resampled_charge_stats(rows, ("B2",))
        lo, hi = out["ratio_LP_charge_ci95"]
        self.assertLessEqual(lo, out["ratio_LP_charge"])
        self.assertGreaterEqual(hi, out["ratio_LP_charge"])

    def test_too_few_molecules_returns_empty(self):
        self.assertEqual(_resampled_charge_stats(self._rows([1], [1], [1]), ("B2",)), {})


class LfitIsolationTests(unittest.TestCase):
    def test_lfit_scales_are_not_the_published_parent_values(self):
        from descriptor_eem.atomic_tables import build_rows

        _rows, scales = build_rows()
        self.assertAlmostEqual(scales["C_chi_L_eV"], 117.4)
        self.assertGreater(abs(scales["C_eta_Lfit_eV"]["2"] - 68.0), 5.0)
        self.assertAlmostEqual(scales["C_chi_Lfit_eV"], scales.get("C_chi_Lfit_eV"))

    def test_lfit_and_q_share_a_fitting_protocol(self):
        from descriptor_eem.atomic_tables import build_rows

        rows, scales = build_rows()
        by = {r.symbol: r for r in rows}
        # Iodine hardness is a one-atom through-origin pin in both Lfit and Q.
        self.assertAlmostEqual(by["I"].eta_lfit, by["I"].eta_p, places=6)
        self.assertAlmostEqual(by["I"].eta_q, by["I"].eta_p, places=6)
        self.assertIn("2", scales["C_eta_Lfit_eV"])
        self.assertIn("2", scales["C_eta_Q_eV"])


class LfitQAgreementTests(unittest.TestCase):
    def test_identical_predictions_are_reported_as_zero_difference(self):
        q = [0.2, -0.1, -0.1]
        rows = []
        for tag in ("Lfit", "Q"):
            rows.append(
                {
                    "mid": "h2o",
                    "tag": tag,
                    "ok": True,
                    "charges": json.dumps(q),
                    "dipole_norm": 1.5,
                    "dipole_x": 1.5,
                    "dipole_y": 0.0,
                    "dipole_z": 0.0,
                }
            )
        table = {
            "O": {"landscape": True, "chi_Lfit": 7.0, "chi_Q": 7.0, "eta_Lfit": 6.0, "eta_Q": 6.0},
            "H": {"landscape": False, "chi_Lfit": 7.176, "chi_Q": 7.176, "eta_Lfit": 6.4, "eta_Q": 6.4},
        }
        out = _lfit_q_agreement(rows, table, ("B2",))
        self.assertAlmostEqual(out["charge_mae_Lfit_vs_Q"], 0.0, places=12)
        self.assertAlmostEqual(out["charge_max_Lfit_vs_Q"], 0.0, places=12)
        self.assertAlmostEqual(out["dipole_mae_Lfit_vs_Q"], 0.0, places=12)
        self.assertAlmostEqual(out["dipole_mean_cos_Lfit_vs_Q"], 1.0, places=12)
        self.assertAlmostEqual(out["charge_pearson_Lfit_vs_Q"], 1.0, places=12)


class ZeroVectorStatsTests(unittest.TestCase):
    def test_cosine_undefined_when_either_norm_vanishes(self):
        z = np.zeros(3)
        v = np.array([1.0, 0.0, 0.0])
        self.assertIsNone(_cosine_defined(z, v))
        self.assertIsNone(_cosine_defined(v, z))
        self.assertIsNone(_cosine_defined(z, z))
        self.assertAlmostEqual(_cosine_defined(v, -v), -1.0, places=12)

    def test_roundoff_below_threshold_is_treated_as_zero(self):
        noise = np.array([0.1 * VECTOR_EPS, 0.0, 0.0])
        v = np.array([1.0, 0.0, 0.0])
        self.assertIsNone(_cosine_defined(noise, v))
        self.assertFalse(_has_spread(np.array([1e-12, 1e-12, 1e-12])))
        self.assertTrue(_has_spread(np.array([-0.2, 0.1, 0.1])))

    def test_zero_eem_charges_are_excluded_from_correlation(self):
        rows = [
            {"mid": "so2", "tag": tag, "ok": True, "charges": json.dumps([0.0, 0.0, 0.0])}
            for tag in ("P", "L", "Q", "Lfit")
        ]
        dft = _fake_dft("so2", ["S", "O", "O"], [0.4, -0.2, -0.2], [[0, 0, 0]] * 3, 1.6)
        out = _sign_and_pattern(rows, dft, ("B2",))
        self.assertEqual(out["n_correlation_L"], 0)
        self.assertTrue(np.isnan(out["mean_within_molecule_r_L"]))

    def test_defined_charge_vectors_report_sample_size(self):
        rows = [
            {
                "mid": "h2o",
                "tag": tag,
                "ok": True,
                "charges": json.dumps([-0.3, 0.15, 0.15]),
            }
            for tag in ("P", "L", "Q", "Lfit")
        ]
        dft = _fake_dft("h2o", ["O", "H", "H"], [-0.32, 0.16, 0.16], [[0, 0, 0]] * 3, 1.8)
        out = _sign_and_pattern(rows, dft, ("B2",))
        self.assertEqual(out["n_correlation_P"], 1)
        self.assertAlmostEqual(out["mean_within_molecule_r_P"], 1.0, places=12)


class HessianAuditTests(unittest.TestCase):
    def test_counts_unstable_solves(self):
        rows = [
            {"mid": "hf", "tag": "P", "ok": True, "hess_min_eig": 4.0},
            {"mid": "kcl", "tag": "L", "ok": True, "hess_min_eig": -0.2},
            {"mid": "h2o", "tag": "L", "ok": True, "hess_min_eig": 3.1},
        ]
        out = _hessian_stability(rows)
        self.assertEqual(out["n_unstable_P"], 0)
        self.assertEqual(out["n_unstable_L"], 1)
        self.assertEqual(out["unstable_L"][0]["mid"], "kcl")


if __name__ == "__main__":
    unittest.main()


==> anc/Molecular_Descriptors_EEM_data_and_code/tests/test_eem.py <==
import unittest

import numpy as np

from descriptor_eem.eem import K_COULOMB_EV_ANG, projected_min_eig, solve_eem
from descriptor_eem.sanderson import geometric_mean, isolated_equalization


class EEMTests(unittest.TestCase):
    def test_hf_charge_conservation(self):
        # Pearson-like HF: χ_H=7.18, η_H=6.43, χ_F=10.41, η_F=7.01; r=0.917 Å
        chi = [7.18, 10.41]
        eta = [6.43, 7.01]
        xyz = np.array([[0.0, 0.0, 0.0], [0.917, 0.0, 0.0]])
        res = solve_eem(chi, eta, xyz, q_tot=0.0)
        self.assertTrue(res.ok, res.message)
        self.assertAlmostEqual(float(res.charges.sum()), 0.0, places=10)
        self.assertGreater(res.charges[0], 0.0)  # H δ+
        self.assertLess(res.charges[1], 0.0)  # F δ−
        self.assertGreater(res.eta_mol, 0.0)
        # H at origin, F at +x ⇒ μ_x = q_F R < 0 (δ+ on H).
        self.assertLess(res.dipole_debye[0], 0.0)
        self.assertGreater(abs(float(res.dipole_debye[0])), 1.0)

    def test_coulomb_constant(self):
        self.assertAlmostEqual(K_COULOMB_EV_ANG, 14.3996, places=3)

    def test_ill_conditioned_zero_hardness(self):
        chi = [7.0, 10.0]
        eta = [6.0, 0.0]
        xyz = np.array([[0.0, 0.0, 0.0], [1.0, 0.0, 0.0]])
        res = solve_eem(chi, eta, xyz)
        self.assertFalse(res.ok)

    def test_hf_constrained_hessian_is_a_minimum(self):
        chi = [7.18, 10.41]
        eta = [6.43, 7.01]
        xyz = np.array([[0.0, 0.0, 0.0], [0.917, 0.0, 0.0]])
        res = solve_eem(chi, eta, xyz, q_tot=0.0)
        self.assertTrue(res.ok, res.message)
        self.assertGreater(res.hess_min_eig, 0.0)

    def test_kcl_like_has_stable_charges_but_negative_response_slope(self):
        # Ohno stays below the arithmetic mean of the diagonals, so the
        # charge-conserving Hessian remains positive. It can still exceed the
        # geometric mean, which makes Kmol = 1/(1ᵀH⁻¹1) negative.
        chi = [1.523, 7.141]
        eta = [0.532, 5.579]
        xyz = np.array([[0.0, 0.0, 0.0], [2.667, 0.0, 0.0]])
        res = solve_eem(chi, eta, xyz, q_tot=0.0)
        self.assertTrue(res.ok, res.message)
        self.assertGreater(res.hess_min_eig, 0.0)
        self.assertLess(res.eta_mol, 0.0)

    def test_projected_min_eig_nan_for_one_atom(self):
        self.assertTrue(np.isnan(projected_min_eig(np.array([[12.8]]))))

    def test_equal_chi_gives_zero_charge(self):
        # Shared-ρ ClF: equal landscape electronegativities, any hardness pair.
        chi = [7.141, 7.141]
        eta = [5.579, 7.903]
        xyz = np.array([[0.0, 0.0, 0.0], [1.628, 0.0, 0.0]])
        res = solve_eem(chi, eta, xyz, q_tot=0.0)
        self.assertTrue(res.ok, res.message)
        self.assertAlmostEqual(float(res.charges[0]), 0.0, places=10)
        self.assertAlmostEqual(float(np.linalg.norm(res.dipole_debye)), 0.0, places=10)


class SandersonTests(unittest.TestCase):
    def test_geometric_mean_hf(self):
        self.assertAlmostEqual(geometric_mean([7.18, 10.41]), (7.18 * 10.41) ** 0.5, places=12)

    def test_isolated_hf_neutral(self):
        chi = [7.18, 10.41]
        eta = [6.43, 7.01]
        xyz = np.array([[0.0, 0.0, 0.0], [0.917, 0.0, 0.0]])
        res = isolated_equalization(chi, eta, xyz, q_tot=0.0)
        self.assertTrue(res.ok)
        self.assertAlmostEqual(float(res.charges.sum()), 0.0, places=10)
        self.assertGreater(res.charges[0], 0.0)

    def test_exact_no_coulomb_recovers_common_chi_star(self):
        chi = [7.18, 10.41]
        eta = [6.43, 7.01]
        xyz = np.array([[0.0, 0.0, 0.0], [0.917, 0.0, 0.0]])
        res = isolated_equalization(chi, eta, xyz, q_tot=0.0, use_geometric_mean=False)
        self.assertTrue(res.ok)
        self.assertAlmostEqual(float(res.charges.sum()), 0.0, places=10)
        chi_star = [c + 2.0 * e * q for c, e, q in zip(chi, eta, res.charges)]
        self.assertAlmostEqual(chi_star[0], chi_star[1], places=10)
        self.assertAlmostEqual(chi_star[0], res.chi_mol, places=10)


==> anc/Molecular_Descriptors_EEM_data_and_code/tests/test_landscape.py <==
import math
import unittest

from descriptor_eem.landscape import (
    PHI,
    chi_struct,
    chi_struct_closed_form,
    delta_j_minus,
    delta_j_minus_closed_form,
    delta_j_plus,
    j_chem,
    kappa_rs,
    period_info,
    rho,
)


class LandscapeTests(unittest.TestCase):
    def test_phi(self):
        self.assertAlmostEqual(PHI, (1.0 + math.sqrt(5.0)) / 2.0, places=15)

    def test_fluorine_period(self):
        period, lp, d, g = period_info(9)
        self.assertEqual((period, lp, d, g), (2, 8, 1, 10))
        self.assertAlmostEqual(rho(9), 0.125)

    def test_f_and_cl_share_rho(self):
        self.assertEqual(period_info(9)[1:3], period_info(17)[1:3])
        self.assertAlmostEqual(chi_struct(9), chi_struct(17), places=12)
        self.assertAlmostEqual(kappa_rs(9), kappa_rs(17), places=12)

    def test_parent_chi_struct_fluorine(self):
        # Symmetry 18, 1087 Fig. 7 caption: χ_struct(F) = 0.0608
        self.assertAlmostEqual(chi_struct(9), 0.0608, places=4)

    def test_closed_forms_match_direct_j(self):
        for z in (3, 6, 7, 8, 9, 11, 15, 17, 19, 35, 53):
            self.assertAlmostEqual(chi_struct(z), chi_struct_closed_form(z), places=12)
            self.assertAlmostEqual(delta_j_minus(z), delta_j_minus_closed_form(z), places=12)
            self.assertAlmostEqual(kappa_rs(z), delta_j_minus(z), places=12)

    def test_q_minimum_at_noble_gas(self):
        # Ne: d = 0
        self.assertEqual(period_info(10)[2], 0)
        self.assertEqual(j_chem(0.0, "Q"), 0.0)
        self.assertEqual(j_chem(0.0, "L"), 0.0)
        self.assertGreater(delta_j_plus(10, "L"), 0.0)

    def test_iodine_period_five(self):
        period, lp, d, g = period_info(53)
        self.assertEqual((period, lp, d, g), (5, 18, 1, 54))


==> anc/README.md <==
# Ancillary files

Companions to *Molecular Transferability of a Noble-Gas Coordinate for Electronegativity Equalization* (Simons, Washburn, Allahyarov). These are the same two
files cited in the manuscript's Associated Content section.

`Molecular_Descriptors_EEM_SI.pdf`
: Supporting Information. Per-molecule organohalide dipoles, charge MAEs,
  dipole norms and hardness indices (Tables S1-S4); the frozen-geometry sweep
  over functional, basis set and partition reference (Table S5); the four
  frozen atomic tables at the precision used (Table S6); the paired comparison
  of each frozen table with the zero-charge model, with Wilcoxon tests and
  bootstrap intervals (Table S7); the period-resolved electronegativity
  diagnostic, with the fitted constants, the separation of all seven degenerate
  pairs and the additional check of the repaired table on set B8 (Table S8);
  and the two-stage charge error as the base of the hyperbolic kernel is swept
  continuously (Table S9).

`Molecular_Descriptors_EEM_data_and_code.zip`
: Optimized Cartesian coordinates, the atomic (chi, eta) tables, reference
  data, the scoring scripts and the numerical summaries. Enough to regenerate
  every number in the manuscript and the Supporting Information. Unpack it and
  see the README inside for the reproduction steps and dependencies.

